Search for prompt production of pentaquarks in charm hadron final states

A search for hidden-charm pentaquark states decaying to a range of $\Sigma_{c}\bar{D}$ and $\Lambda_{c}\bar{D}$ final states, as well as doubly-charmed pentaquark states to $\Sigma_{c}D$ and $\Lambda_{c}^{+}D$, is made using samples of proton-proton collision data corresponding to an integrated luminosity of $5.7fb^{-1}$ recorded by the LHCb detector at $\sqrt{s} = 13Te\kern -0.1em V$. Since no significant signals are found, upper limits are set on the pentaquark yields relative to that of the $\Lambda_{c}^{+}$ baryon in the $\Lambda_{c}^{+}\to pK^{-}\pi^{+}$ decay mode. The known pentaquark states are also investigated, and their signal yields are found to be consistent with zero in all cases.

==> figs/Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: c2/c2
//=========  (Fri Apr  5 18:16:00 2024) by ROOT version 6.20/06
   TCanvas *c2 = new TCanvas("c2", "c2",170,164,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.06);
   c2->SetBottomMargin(0.16);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   
   TH1D *frame_dfc0110__1 = new TH1D("frame_dfc0110__1","A RooPlot of \"#it{m(#font[12]{pK}^{#minus}#pi^{+})} [MeV/#font[12]{c}^{2}]\"",100,2230,2340);
   frame_dfc0110__1->SetBinContent(1,31308.56);
   frame_dfc0110__1->SetMaximum(31308.56);
   frame_dfc0110__1->SetEntries(1);
   frame_dfc0110__1->SetDirectory(0);
   frame_dfc0110__1->SetStats(0);
   frame_dfc0110__1->SetLineWidth(2);
   frame_dfc0110__1->SetMarkerStyle(20);
   frame_dfc0110__1->GetXaxis()->SetTitle("#it{m(#font[12]{pK}^{#minus}#pi^{+})} [MeV/#font[12]{c}^{2}]");
   frame_dfc0110__1->GetXaxis()->SetLabelFont(132);
   frame_dfc0110__1->GetXaxis()->SetLabelOffset(0.01);
   frame_dfc0110__1->GetXaxis()->SetLabelSize(0.06);
   frame_dfc0110__1->GetXaxis()->SetTitleSize(0.072);
   frame_dfc0110__1->GetXaxis()->SetTitleOffset(0.95);
   frame_dfc0110__1->GetXaxis()->SetTitleFont(132);
   frame_dfc0110__1->GetYaxis()->SetTitle("Candidates / (0.5 MeV/#font[12]{c}^{2})");
   frame_dfc0110__1->GetYaxis()->SetMoreLogLabels();
   frame_dfc0110__1->GetYaxis()->SetNdivisions(3000510);
   frame_dfc0110__1->GetYaxis()->SetLabelFont(132);
   frame_dfc0110__1->GetYaxis()->SetLabelOffset(0.01);
   frame_dfc0110__1->GetYaxis()->SetLabelSize(0.06);
   frame_dfc0110__1->GetYaxis()->SetTitleSize(0.072);
   frame_dfc0110__1->GetYaxis()->SetTitleOffset(0.95);
   frame_dfc0110__1->GetYaxis()->SetTitleFont(132);
   frame_dfc0110__1->GetZaxis()->SetLabelFont(132);
   frame_dfc0110__1->GetZaxis()->SetLabelSize(0.06);
   frame_dfc0110__1->GetZaxis()->SetTitleSize(0.072);
   frame_dfc0110__1->GetZaxis()->SetTitleOffset(1.2);
   frame_dfc0110__1->GetZaxis()->SetTitleFont(132);
   frame_dfc0110__1->Draw("FUNC");
   
   Double_t h_data_Lc_fx3001[220] = {
   2230.25,
   2230.75,
   2231.25,
   2231.75,
   2232.25,
   2232.75,
   2233.25,
   2233.75,
   2234.25,
   2234.75,
   2235.25,
   2235.75,
   2236.25,
   2236.75,
   2237.25,
   2237.75,
   2238.25,
   2238.75,
   2239.25,
   2239.75,
   2240.25,
   2240.75,
   2241.25,
   2241.75,
   2242.25,
   2242.75,
   2243.25,
   2243.75,
   2244.25,
   2244.75,
   2245.25,
   2245.75,
   2246.25,
   2246.75,
   2247.25,
   2247.75,
   2248.25,
   2248.75,
   2249.25,
   2249.75,
   2250.25,
   2250.75,
   2251.25,
   2251.75,
   2252.25,
   2252.75,
   2253.25,
   2253.75,
   2254.25,
   2254.75,
   2255.25,
   2255.75,
   2256.25,
   2256.75,
   2257.25,
   2257.75,
   2258.25,
   2258.75,
   2259.25,
   2259.75,
   2260.25,
   2260.75,
   2261.25,
   2261.75,
   2262.25,
   2262.75,
   2263.25,
   2263.75,
   2264.25,
   2264.75,
   2265.25,
   2265.75,
   2266.25,
   2266.75,
   2267.25,
   2267.75,
   2268.25,
   2268.75,
   2269.25,
   2269.75,
   2270.25,
   2270.75,
   2271.25,
   2271.75,
   2272.25,
   2272.75,
   2273.25,
   2273.75,
   2274.25,
   2274.75,
   2275.25,
   2275.75,
   2276.25,
   2276.75,
   2277.25,
   2277.75,
   2278.25,
   2278.75,
   2279.25,
   2279.75,
   2280.25,
   2280.75,
   2281.25,
   2281.75,
   2282.25,
   2282.75,
   2283.25,
   2283.75,
   2284.25,
   2284.75,
   2285.25,
   2285.75,
   2286.25,
   2286.75,
   2287.25,
   2287.75,
   2288.25,
   2288.75,
   2289.25,
   2289.75,
   2290.25,
   2290.75,
   2291.25,
   2291.75,
   2292.25,
   2292.75,
   2293.25,
   2293.75,
   2294.25,
   2294.75,
   2295.25,
   2295.75,
   2296.25,
   2296.75,
   2297.25,
   2297.75,
   2298.25,
   2298.75,
   2299.25,
   2299.75,
   2300.25,
   2300.75,
   2301.25,
   2301.75,
   2302.25,
   2302.75,
   2303.25,
   2303.75,
   2304.25,
   2304.75,
   2305.25,
   2305.75,
   2306.25,
   2306.75,
   2307.25,
   2307.75,
   2308.25,
   2308.75,
   2309.25,
   2309.75,
   2310.25,
   2310.75,
   2311.25,
   2311.75,
   2312.25,
   2312.75,
   2313.25,
   2313.75,
   2314.25,
   2314.75,
   2315.25,
   2315.75,
   2316.25,
   2316.75,
   2317.25,
   2317.75,
   2318.25,
   2318.75,
   2319.25,
   2319.75,
   2320.25,
   2320.75,
   2321.25,
   2321.75,
   2322.25,
   2322.75,
   2323.25,
   2323.75,
   2324.25,
   2324.75,
   2325.25,
   2325.75,
   2326.25,
   2326.75,
   2327.25,
   2327.75,
   2328.25,
   2328.75,
   2329.25,
   2329.75,
   2330.25,
   2330.75,
   2331.25,
   2331.75,
   2332.25,
   2332.75,
   2333.25,
   2333.75,
   2334.25,
   2334.75,
   2335.25,
   2335.75,
   2336.25,
   2336.75,
   2337.25,
   2337.75,
   2338.25,
   2338.75,
   2339.25,
   2339.75};
   Double_t h_data_Lc_fy3001[220] = {
   1032,
   1019,
   1077,
   1039,
   1079,
   1014,
   1031,
   1055,
   1089,
   1111,
   1011,
   1073,
   1116,
   1050,
   1053,
   1058,
   1090,
   1102,
   1128,
   1061,
   1190,
   1096,
   1084,
   1046,
   1107,
   1029,
   1101,
   1136,
   1041,
   1110,
   1125,
   1110,
   1084,
   1111,
   1057,
   1131,
   1140,
   1136,
   1069,
   1077,
   1114,
   1133,
   1149,
   1183,
   1166,
   1191,
   1222,
   1153,
   1193,
   1217,
   1157,
   1181,
   1193,
   1232,
   1107,
   1147,
   1193,
   1181,
   1241,
   1235,
   1211,
   1214,
   1231,
   1293,
   1221,
   1242,
   1242,
   1272,
   1283,
   1342,
   1281,
   1348,
   1377,
   1339,
   1456,
   1415,
   1544,
   1545,
   1730,
   1723,
   1808,
   1889,
   2001,
   2097,
   2258,
   2484,
   2664,
   2920,
   3163,
   3517,
   3839,
   4233,
   4726,
   5192,
   5855,
   6630,
   7505,
   8448,
   9439,
   10592,
   11829,
   13287,
   14809,
   16069,
   17862,
   19351,
   21416,
   22369,
   24048,
   25508,
   26866,
   27774,
   28443,
   29378,
   29645,
   29473,
   29221,
   28795,
   28033,
   26712,
   26001,
   24458,
   23256,
   21396,
   20045,
   18362,
   16906,
   15357,
   14055,
   12737,
   11384,
   10360,
   9216,
   8287,
   7572,
   6588,
   5706,
   5336,
   4793,
   4298,
   3826,
   3462,
   3175,
   2844,
   2584,
   2433,
   2284,
   2098,
   1961,
   1817,
   1725,
   1702,
   1659,
   1463,
   1440,
   1430,
   1358,
   1346,
   1240,
   1200,
   1212,
   1123,
   1198,
   1138,
   1098,
   1124,
   1141,
   1151,
   1101,
   1124,
   1036,
   1082,
   1042,
   1029,
   1076,
   1031,
   1058,
   1106,
   1082,
   1047,
   1044,
   997,
   962,
   1052,
   1033,
   1013,
   1041,
   1008,
   973,
   1012,
   978,
   1000,
   1050,
   976,
   1034,
   980,
   968,
   981,
   990,
   1013,
   992,
   1027,
   973,
   1027,
   995,
   982,
   983,
   944,
   954,
   977,
   966,
   934,
   977,
   980,
   986,
   1026,
   952,
   966,
   989,
   947};
   Double_t h_data_Lc_felx3001[220] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_data_Lc_fely3001[220] = {
   31.62865,
   31.42569,
   32.32149,
   31.7374,
   32.35194,
   31.34729,
   31.61308,
   31.98461,
   32.50379,
   32.83542,
   31.30016,
   32.26049,
   32.91033,
   31.90756,
   31.95381,
   32.03075,
   32.51893,
   32.70015,
   33.08943,
   32.07683,
   34,
   32.60967,
   32.42795,
   31.84579,
   32.77537,
   31.58193,
   32.68509,
   33.20831,
   31.76841,
   32.82041,
   33.04475,
   32.82041,
   32.42795,
   32.83542,
   32.01538,
   33.13406,
   33.26759,
   33.20831,
   32.19939,
   32.32149,
   32.88038,
   33.16378,
   33.40059,
   33.8984,
   33.6504,
   34.01449,
   34.46069,
   33.45953,
   34.04345,
   34.38911,
   33.51838,
   33.86932,
   34.04345,
   34.60342,
   32.77537,
   33.37108,
   34.04345,
   33.86932,
   34.73138,
   34.64612,
   34.30302,
   34.34609,
   34.58917,
   35.46179,
   34.44639,
   34.74557,
   34.74557,
   35.16861,
   35.32248,
   36.13673,
   35.29455,
   36.21852,
   36.61132,
   36.09576,
   37.66084,
   37.11981,
   38.79695,
   38.80967,
   41.09627,
   41.01205,
   42.02352,
   42.9655,
   44.23533,
   45.29574,
   47.02105,
   49.34225,
   51.11637,
   53.53934,
   55.74278,
   58.80641,
   61.46168,
   64.56343,
   68.24773,
   71.55727,
   76.01961,
   80.92635,
   86.13285,
   91.41436,
   96.6558,
   102.4187,
   108.2624,
   114.7703,
   121.1933,
   126.2645,
   133.1497,
   138.6088,
   145.8429,
   149.0635,
   154.575,
   159.213,
   163.4093,
   166.1561,
   168.1513,
   170.9008,
   171.678,
   171.1778,
   170.4422,
   169.1916,
   166.9313,
   162.9388,
   160.749,
   155.8913,
   152,
   145.7746,
   141.0812,
   135.0074,
   129.524,
   123.4244,
   118.0548,
   112.3594,
   106.197,
   101.2853,
   95.5013,
   90.53433,
   86.51868,
   80.66804,
   75.03972,
   72.54964,
   68.7333,
   65.06104,
   61.35669,
   58.34089,
   55.84936,
   52.83151,
   50.33552,
   48.82798,
   47.29383,
   45.30666,
   43.786,
   42.12922,
   41.03613,
   40.75833,
   40.23389,
   37.75245,
   37.45063,
   37.31865,
   36.35444,
   36.19128,
   34.71718,
   34.14462,
   34.31738,
   33.01492,
   34.11575,
   33.23796,
   32.63986,
   33.02984,
   33.28239,
   33.43008,
   32.68509,
   33.02984,
   31.69084,
   32.39757,
   31.7839,
   31.58193,
   32.30625,
   31.61308,
   32.03075,
   32.76034,
   32.39757,
   31.86124,
   31.81486,
   31.07927,
   30.52015,
   31.9384,
   31.64421,
   31.33159,
   31.76841,
   31.25295,
   30.69695,
   31.31588,
   30.77699,
   31.12673,
   31.90756,
   30.745,
   31.65976,
   30.80894,
   30.61672,
   30.82491,
   30.96824,
   31.33159,
   31,
   31.55074,
   30.69695,
   31.55074,
   31.04758,
   30.84087,
   30.85682,
   30.22865,
   30.39094,
   30.761,
   30.58456,
   30.0655,
   30.761,
   30.80894,
   30.90462,
   31.53514,
   30.35855,
   30.58456,
   30.95234,
   30.27743};
   Double_t h_data_Lc_fehx3001[220] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_data_Lc_fehy3001[220] = {
   32.62865,
   32.42569,
   33.32149,
   32.7374,
   33.35194,
   32.34729,
   32.61308,
   32.98461,
   33.50379,
   33.83542,
   32.30016,
   33.26049,
   33.91033,
   32.90756,
   32.95381,
   33.03075,
   33.51893,
   33.70015,
   34.08943,
   33.07683,
   35,
   33.60967,
   33.42795,
   32.84579,
   33.77537,
   32.58193,
   33.68509,
   34.20831,
   32.76841,
   33.82041,
   34.04475,
   33.82041,
   33.42795,
   33.83542,
   33.01538,
   34.13406,
   34.26759,
   34.20831,
   33.19939,
   33.32149,
   33.88038,
   34.16378,
   34.40059,
   34.8984,
   34.6504,
   35.01449,
   35.46069,
   34.45953,
   35.04345,
   35.38911,
   34.51838,
   34.86932,
   35.04345,
   35.60342,
   33.77537,
   34.37108,
   35.04345,
   34.86932,
   35.73138,
   35.64612,
   35.30302,
   35.34609,
   35.58917,
   36.46179,
   35.44639,
   35.74557,
   35.74557,
   36.16861,
   36.32248,
   37.13673,
   36.29455,
   37.21852,
   37.61132,
   37.09576,
   38.66084,
   38.11981,
   39.79695,
   39.80967,
   42.09627,
   42.01205,
   43.02352,
   43.9655,
   45.23533,
   46.29574,
   48.02105,
   50.34225,
   52.11637,
   54.53934,
   56.74278,
   59.80641,
   62.46168,
   65.56343,
   69.24773,
   72.55727,
   77.01961,
   81.92635,
   87.13285,
   92.41436,
   97.6558,
   103.4187,
   109.2624,
   115.7703,
   122.1933,
   127.2645,
   134.1497,
   139.6088,
   146.8429,
   150.0635,
   155.575,
   160.213,
   164.4093,
   167.1561,
   169.1513,
   171.9008,
   172.678,
   172.1778,
   171.4422,
   170.1916,
   167.9313,
   163.9388,
   161.749,
   156.8913,
   153,
   146.7746,
   142.0812,
   136.0074,
   130.524,
   124.4244,
   119.0548,
   113.3594,
   107.197,
   102.2853,
   96.5013,
   91.53433,
   87.51868,
   81.66804,
   76.03972,
   73.54964,
   69.7333,
   66.06104,
   62.35669,
   59.34089,
   56.84936,
   53.83151,
   51.33552,
   49.82798,
   48.29383,
   46.30666,
   44.786,
   43.12922,
   42.03613,
   41.75833,
   41.23389,
   38.75245,
   38.45063,
   38.31865,
   37.35444,
   37.19128,
   35.71718,
   35.14462,
   35.31738,
   34.01492,
   35.11575,
   34.23796,
   33.63986,
   34.02984,
   34.28239,
   34.43008,
   33.68509,
   34.02984,
   32.69084,
   33.39757,
   32.7839,
   32.58193,
   33.30625,
   32.61308,
   33.03075,
   33.76034,
   33.39757,
   32.86124,
   32.81486,
   32.07927,
   31.52015,
   32.9384,
   32.64421,
   32.33159,
   32.76841,
   32.25295,
   31.69695,
   32.31588,
   31.77699,
   32.12673,
   32.90756,
   31.745,
   32.65976,
   31.80894,
   31.61672,
   31.82491,
   31.96824,
   32.33159,
   32,
   32.55074,
   31.69695,
   32.55074,
   32.04758,
   31.84087,
   31.85682,
   31.22865,
   31.39094,
   31.761,
   31.58456,
   31.0655,
   31.761,
   31.80894,
   31.90462,
   32.53514,
   31.35855,
   31.58456,
   31.95234,
   31.27743};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(220,h_data_Lc_fx3001,h_data_Lc_fy3001,h_data_Lc_felx3001,h_data_Lc_fehx3001,h_data_Lc_fely3001,h_data_Lc_fehy3001);
   grae->SetName("h_data_Lc");
   grae->SetTitle("Histogram of data_Lc_plot__Lambdacp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t h_data_Lc_fx3002[220] = {
   2230.25,
   2230.75,
   2231.25,
   2231.75,
   2232.25,
   2232.75,
   2233.25,
   2233.75,
   2234.25,
   2234.75,
   2235.25,
   2235.75,
   2236.25,
   2236.75,
   2237.25,
   2237.75,
   2238.25,
   2238.75,
   2239.25,
   2239.75,
   2240.25,
   2240.75,
   2241.25,
   2241.75,
   2242.25,
   2242.75,
   2243.25,
   2243.75,
   2244.25,
   2244.75,
   2245.25,
   2245.75,
   2246.25,
   2246.75,
   2247.25,
   2247.75,
   2248.25,
   2248.75,
   2249.25,
   2249.75,
   2250.25,
   2250.75,
   2251.25,
   2251.75,
   2252.25,
   2252.75,
   2253.25,
   2253.75,
   2254.25,
   2254.75,
   2255.25,
   2255.75,
   2256.25,
   2256.75,
   2257.25,
   2257.75,
   2258.25,
   2258.75,
   2259.25,
   2259.75,
   2260.25,
   2260.75,
   2261.25,
   2261.75,
   2262.25,
   2262.75,
   2263.25,
   2263.75,
   2264.25,
   2264.75,
   2265.25,
   2265.75,
   2266.25,
   2266.75,
   2267.25,
   2267.75,
   2268.25,
   2268.75,
   2269.25,
   2269.75,
   2270.25,
   2270.75,
   2271.25,
   2271.75,
   2272.25,
   2272.75,
   2273.25,
   2273.75,
   2274.25,
   2274.75,
   2275.25,
   2275.75,
   2276.25,
   2276.75,
   2277.25,
   2277.75,
   2278.25,
   2278.75,
   2279.25,
   2279.75,
   2280.25,
   2280.75,
   2281.25,
   2281.75,
   2282.25,
   2282.75,
   2283.25,
   2283.75,
   2284.25,
   2284.75,
   2285.25,
   2285.75,
   2286.25,
   2286.75,
   2287.25,
   2287.75,
   2288.25,
   2288.75,
   2289.25,
   2289.75,
   2290.25,
   2290.75,
   2291.25,
   2291.75,
   2292.25,
   2292.75,
   2293.25,
   2293.75,
   2294.25,
   2294.75,
   2295.25,
   2295.75,
   2296.25,
   2296.75,
   2297.25,
   2297.75,
   2298.25,
   2298.75,
   2299.25,
   2299.75,
   2300.25,
   2300.75,
   2301.25,
   2301.75,
   2302.25,
   2302.75,
   2303.25,
   2303.75,
   2304.25,
   2304.75,
   2305.25,
   2305.75,
   2306.25,
   2306.75,
   2307.25,
   2307.75,
   2308.25,
   2308.75,
   2309.25,
   2309.75,
   2310.25,
   2310.75,
   2311.25,
   2311.75,
   2312.25,
   2312.75,
   2313.25,
   2313.75,
   2314.25,
   2314.75,
   2315.25,
   2315.75,
   2316.25,
   2316.75,
   2317.25,
   2317.75,
   2318.25,
   2318.75,
   2319.25,
   2319.75,
   2320.25,
   2320.75,
   2321.25,
   2321.75,
   2322.25,
   2322.75,
   2323.25,
   2323.75,
   2324.25,
   2324.75,
   2325.25,
   2325.75,
   2326.25,
   2326.75,
   2327.25,
   2327.75,
   2328.25,
   2328.75,
   2329.25,
   2329.75,
   2330.25,
   2330.75,
   2331.25,
   2331.75,
   2332.25,
   2332.75,
   2333.25,
   2333.75,
   2334.25,
   2334.75,
   2335.25,
   2335.75,
   2336.25,
   2336.75,
   2337.25,
   2337.75,
   2338.25,
   2338.75,
   2339.25,
   2339.75};
   Double_t h_data_Lc_fy3002[220] = {
   1032,
   1019,
   1077,
   1039,
   1079,
   1014,
   1031,
   1055,
   1089,
   1111,
   1011,
   1073,
   1116,
   1050,
   1053,
   1058,
   1090,
   1102,
   1128,
   1061,
   1190,
   1096,
   1084,
   1046,
   1107,
   1029,
   1101,
   1136,
   1041,
   1110,
   1125,
   1110,
   1084,
   1111,
   1057,
   1131,
   1140,
   1136,
   1069,
   1077,
   1114,
   1133,
   1149,
   1183,
   1166,
   1191,
   1222,
   1153,
   1193,
   1217,
   1157,
   1181,
   1193,
   1232,
   1107,
   1147,
   1193,
   1181,
   1241,
   1235,
   1211,
   1214,
   1231,
   1293,
   1221,
   1242,
   1242,
   1272,
   1283,
   1342,
   1281,
   1348,
   1377,
   1339,
   1456,
   1415,
   1544,
   1545,
   1730,
   1723,
   1808,
   1889,
   2001,
   2097,
   2258,
   2484,
   2664,
   2920,
   3163,
   3517,
   3839,
   4233,
   4726,
   5192,
   5855,
   6630,
   7505,
   8448,
   9439,
   10592,
   11829,
   13287,
   14809,
   16069,
   17862,
   19351,
   21416,
   22369,
   24048,
   25508,
   26866,
   27774,
   28443,
   29378,
   29645,
   29473,
   29221,
   28795,
   28033,
   26712,
   26001,
   24458,
   23256,
   21396,
   20045,
   18362,
   16906,
   15357,
   14055,
   12737,
   11384,
   10360,
   9216,
   8287,
   7572,
   6588,
   5706,
   5336,
   4793,
   4298,
   3826,
   3462,
   3175,
   2844,
   2584,
   2433,
   2284,
   2098,
   1961,
   1817,
   1725,
   1702,
   1659,
   1463,
   1440,
   1430,
   1358,
   1346,
   1240,
   1200,
   1212,
   1123,
   1198,
   1138,
   1098,
   1124,
   1141,
   1151,
   1101,
   1124,
   1036,
   1082,
   1042,
   1029,
   1076,
   1031,
   1058,
   1106,
   1082,
   1047,
   1044,
   997,
   962,
   1052,
   1033,
   1013,
   1041,
   1008,
   973,
   1012,
   978,
   1000,
   1050,
   976,
   1034,
   980,
   968,
   981,
   990,
   1013,
   992,
   1027,
   973,
   1027,
   995,
   982,
   983,
   944,
   954,
   977,
   966,
   934,
   977,
   980,
   986,
   1026,
   952,
   966,
   989,
   947};
   Double_t h_data_Lc_felx3002[220] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_data_Lc_fely3002[220] = {
   31.62865,
   31.42569,
   32.32149,
   31.7374,
   32.35194,
   31.34729,
   31.61308,
   31.98461,
   32.50379,
   32.83542,
   31.30016,
   32.26049,
   32.91033,
   31.90756,
   31.95381,
   32.03075,
   32.51893,
   32.70015,
   33.08943,
   32.07683,
   34,
   32.60967,
   32.42795,
   31.84579,
   32.77537,
   31.58193,
   32.68509,
   33.20831,
   31.76841,
   32.82041,
   33.04475,
   32.82041,
   32.42795,
   32.83542,
   32.01538,
   33.13406,
   33.26759,
   33.20831,
   32.19939,
   32.32149,
   32.88038,
   33.16378,
   33.40059,
   33.8984,
   33.6504,
   34.01449,
   34.46069,
   33.45953,
   34.04345,
   34.38911,
   33.51838,
   33.86932,
   34.04345,
   34.60342,
   32.77537,
   33.37108,
   34.04345,
   33.86932,
   34.73138,
   34.64612,
   34.30302,
   34.34609,
   34.58917,
   35.46179,
   34.44639,
   34.74557,
   34.74557,
   35.16861,
   35.32248,
   36.13673,
   35.29455,
   36.21852,
   36.61132,
   36.09576,
   37.66084,
   37.11981,
   38.79695,
   38.80967,
   41.09627,
   41.01205,
   42.02352,
   42.9655,
   44.23533,
   45.29574,
   47.02105,
   49.34225,
   51.11637,
   53.53934,
   55.74278,
   58.80641,
   61.46168,
   64.56343,
   68.24773,
   71.55727,
   76.01961,
   80.92635,
   86.13285,
   91.41436,
   96.6558,
   102.4187,
   108.2624,
   114.7703,
   121.1933,
   126.2645,
   133.1497,
   138.6088,
   145.8429,
   149.0635,
   154.575,
   159.213,
   163.4093,
   166.1561,
   168.1513,
   170.9008,
   171.678,
   171.1778,
   170.4422,
   169.1916,
   166.9313,
   162.9388,
   160.749,
   155.8913,
   152,
   145.7746,
   141.0812,
   135.0074,
   129.524,
   123.4244,
   118.0548,
   112.3594,
   106.197,
   101.2853,
   95.5013,
   90.53433,
   86.51868,
   80.66804,
   75.03972,
   72.54964,
   68.7333,
   65.06104,
   61.35669,
   58.34089,
   55.84936,
   52.83151,
   50.33552,
   48.82798,
   47.29383,
   45.30666,
   43.786,
   42.12922,
   41.03613,
   40.75833,
   40.23389,
   37.75245,
   37.45063,
   37.31865,
   36.35444,
   36.19128,
   34.71718,
   34.14462,
   34.31738,
   33.01492,
   34.11575,
   33.23796,
   32.63986,
   33.02984,
   33.28239,
   33.43008,
   32.68509,
   33.02984,
   31.69084,
   32.39757,
   31.7839,
   31.58193,
   32.30625,
   31.61308,
   32.03075,
   32.76034,
   32.39757,
   31.86124,
   31.81486,
   31.07927,
   30.52015,
   31.9384,
   31.64421,
   31.33159,
   31.76841,
   31.25295,
   30.69695,
   31.31588,
   30.77699,
   31.12673,
   31.90756,
   30.745,
   31.65976,
   30.80894,
   30.61672,
   30.82491,
   30.96824,
   31.33159,
   31,
   31.55074,
   30.69695,
   31.55074,
   31.04758,
   30.84087,
   30.85682,
   30.22865,
   30.39094,
   30.761,
   30.58456,
   30.0655,
   30.761,
   30.80894,
   30.90462,
   31.53514,
   30.35855,
   30.58456,
   30.95234,
   30.27743};
   Double_t h_data_Lc_fehx3002[220] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_data_Lc_fehy3002[220] = {
   32.62865,
   32.42569,
   33.32149,
   32.7374,
   33.35194,
   32.34729,
   32.61308,
   32.98461,
   33.50379,
   33.83542,
   32.30016,
   33.26049,
   33.91033,
   32.90756,
   32.95381,
   33.03075,
   33.51893,
   33.70015,
   34.08943,
   33.07683,
   35,
   33.60967,
   33.42795,
   32.84579,
   33.77537,
   32.58193,
   33.68509,
   34.20831,
   32.76841,
   33.82041,
   34.04475,
   33.82041,
   33.42795,
   33.83542,
   33.01538,
   34.13406,
   34.26759,
   34.20831,
   33.19939,
   33.32149,
   33.88038,
   34.16378,
   34.40059,
   34.8984,
   34.6504,
   35.01449,
   35.46069,
   34.45953,
   35.04345,
   35.38911,
   34.51838,
   34.86932,
   35.04345,
   35.60342,
   33.77537,
   34.37108,
   35.04345,
   34.86932,
   35.73138,
   35.64612,
   35.30302,
   35.34609,
   35.58917,
   36.46179,
   35.44639,
   35.74557,
   35.74557,
   36.16861,
   36.32248,
   37.13673,
   36.29455,
   37.21852,
   37.61132,
   37.09576,
   38.66084,
   38.11981,
   39.79695,
   39.80967,
   42.09627,
   42.01205,
   43.02352,
   43.9655,
   45.23533,
   46.29574,
   48.02105,
   50.34225,
   52.11637,
   54.53934,
   56.74278,
   59.80641,
   62.46168,
   65.56343,
   69.24773,
   72.55727,
   77.01961,
   81.92635,
   87.13285,
   92.41436,
   97.6558,
   103.4187,
   109.2624,
   115.7703,
   122.1933,
   127.2645,
   134.1497,
   139.6088,
   146.8429,
   150.0635,
   155.575,
   160.213,
   164.4093,
   167.1561,
   169.1513,
   171.9008,
   172.678,
   172.1778,
   171.4422,
   170.1916,
   167.9313,
   163.9388,
   161.749,
   156.8913,
   153,
   146.7746,
   142.0812,
   136.0074,
   130.524,
   124.4244,
   119.0548,
   113.3594,
   107.197,
   102.2853,
   96.5013,
   91.53433,
   87.51868,
   81.66804,
   76.03972,
   73.54964,
   69.7333,
   66.06104,
   62.35669,
   59.34089,
   56.84936,
   53.83151,
   51.33552,
   49.82798,
   48.29383,
   46.30666,
   44.786,
   43.12922,
   42.03613,
   41.75833,
   41.23389,
   38.75245,
   38.45063,
   38.31865,
   37.35444,
   37.19128,
   35.71718,
   35.14462,
   35.31738,
   34.01492,
   35.11575,
   34.23796,
   33.63986,
   34.02984,
   34.28239,
   34.43008,
   33.68509,
   34.02984,
   32.69084,
   33.39757,
   32.7839,
   32.58193,
   33.30625,
   32.61308,
   33.03075,
   33.76034,
   33.39757,
   32.86124,
   32.81486,
   32.07927,
   31.52015,
   32.9384,
   32.64421,
   32.33159,
   32.76841,
   32.25295,
   31.69695,
   32.31588,
   31.77699,
   32.12673,
   32.90756,
   31.745,
   32.65976,
   31.80894,
   31.61672,
   31.82491,
   31.96824,
   32.33159,
   32,
   32.55074,
   31.69695,
   32.55074,
   32.04758,
   31.84087,
   31.85682,
   31.22865,
   31.39094,
   31.761,
   31.58456,
   31.0655,
   31.761,
   31.80894,
   31.90462,
   32.53514,
   31.35855,
   31.58456,
   31.95234,
   31.27743};
   grae = new TGraphAsymmErrors(220,h_data_Lc_fx3002,h_data_Lc_fy3002,h_data_Lc_felx3002,h_data_Lc_fehx3002,h_data_Lc_fely3002,h_data_Lc_fehy3002);
   grae->SetName("h_data_Lc");
   grae->SetTitle("Histogram of data_Lc_plot__Lambdacp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_dfc0110__2 = new TH1D("frame_dfc0110__2","A RooPlot of \"#it{m(#font[12]{pK}^{#minus}#pi^{+})} [MeV/#font[12]{c}^{2}]\"",100,2230,2340);
   frame_dfc0110__2->SetBinContent(1,31308.56);
   frame_dfc0110__2->SetMaximum(31308.56);
   frame_dfc0110__2->SetEntries(1);
   frame_dfc0110__2->SetDirectory(0);
   frame_dfc0110__2->SetStats(0);
   frame_dfc0110__2->SetLineWidth(2);
   frame_dfc0110__2->SetMarkerStyle(20);
   frame_dfc0110__2->GetXaxis()->SetTitle("#it{m(#font[12]{pK}^{#minus}#pi^{+})} [MeV/#font[12]{c}^{2}]");
   frame_dfc0110__2->GetXaxis()->SetLabelFont(132);
   frame_dfc0110__2->GetXaxis()->SetLabelOffset(0.01);
   frame_dfc0110__2->GetXaxis()->SetLabelSize(0.06);
   frame_dfc0110__2->GetXaxis()->SetTitleSize(0.072);
   frame_dfc0110__2->GetXaxis()->SetTitleOffset(0.95);
   frame_dfc0110__2->GetXaxis()->SetTitleFont(132);
   frame_dfc0110__2->GetYaxis()->SetTitle("Candidates / (0.5 MeV/#font[12]{c}^{2})");
   frame_dfc0110__2->GetYaxis()->SetMoreLogLabels();
   frame_dfc0110__2->GetYaxis()->SetNdivisions(3000510);
   frame_dfc0110__2->GetYaxis()->SetLabelFont(132);
   frame_dfc0110__2->GetYaxis()->SetLabelOffset(0.01);
   frame_dfc0110__2->GetYaxis()->SetLabelSize(0.06);
   frame_dfc0110__2->GetYaxis()->SetTitleSize(0.072);
   frame_dfc0110__2->GetYaxis()->SetTitleOffset(0.95);
   frame_dfc0110__2->GetYaxis()->SetTitleFont(132);
   frame_dfc0110__2->GetZaxis()->SetLabelFont(132);
   frame_dfc0110__2->GetZaxis()->SetLabelSize(0.06);
   frame_dfc0110__2->GetZaxis()->SetTitleSize(0.072);
   frame_dfc0110__2->GetZaxis()->SetTitleOffset(1.2);
   frame_dfc0110__2->GetZaxis()->SetTitleFont(132);
   frame_dfc0110__2->Draw("AXISSAME");
   TLine *line = new TLine(2267.7,0,2267.7,10000);
   line->SetLineColor(9);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2307.7,0,2307.7,10000);
   line->SetLineColor(9);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig1b.C <==
void Fig1b()
{
//=========Macro generated from canvas: c/c
//=========  (Fri Apr  5 18:44:52 2024) by ROOT version 6.20/06
   TCanvas *c = new TCanvas("c", "c",70,81,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.06);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_f1f0e20__1 = new TH1D("frame_f1f0e20__1","A RooPlot of \"#font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+}) [MeV/#font[12]{c}^{2}]\"",100,1800,1925);
   frame_f1f0e20__1->SetBinContent(1,366179.7);
   frame_f1f0e20__1->SetMaximum(366179.7);
   frame_f1f0e20__1->SetEntries(1);
   frame_f1f0e20__1->SetDirectory(0);
   frame_f1f0e20__1->SetStats(0);
   frame_f1f0e20__1->SetLineWidth(2);
   frame_f1f0e20__1->SetMarkerStyle(20);
   frame_f1f0e20__1->SetMarkerSize(0.5);
   frame_f1f0e20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_f1f0e20__1->GetXaxis()->SetNdivisions(505);
   frame_f1f0e20__1->GetXaxis()->SetLabelFont(132);
   frame_f1f0e20__1->GetXaxis()->SetLabelOffset(0.01);
   frame_f1f0e20__1->GetXaxis()->SetLabelSize(0.06);
   frame_f1f0e20__1->GetXaxis()->SetTitleSize(0.072);
   frame_f1f0e20__1->GetXaxis()->SetTitleOffset(0.95);
   frame_f1f0e20__1->GetXaxis()->SetTitleFont(132);
   frame_f1f0e20__1->GetYaxis()->SetTitle("Candidates / (1 MeV/#font[12]{c}^{2})");
   frame_f1f0e20__1->GetYaxis()->SetLabelFont(132);
   frame_f1f0e20__1->GetYaxis()->SetLabelOffset(0.01);
   frame_f1f0e20__1->GetYaxis()->SetLabelSize(0.06);
   frame_f1f0e20__1->GetYaxis()->SetTitleSize(0.072);
   frame_f1f0e20__1->GetYaxis()->SetTitleOffset(0.95);
   frame_f1f0e20__1->GetYaxis()->SetTitleFont(132);
   frame_f1f0e20__1->GetZaxis()->SetLabelFont(132);
   frame_f1f0e20__1->GetZaxis()->SetLabelSize(0.06);
   frame_f1f0e20__1->GetZaxis()->SetTitleSize(0.072);
   frame_f1f0e20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_f1f0e20__1->GetZaxis()->SetTitleFont(132);
   frame_f1f0e20__1->Draw("FUNC");
   
   Double_t h_data_D_fx3001[100] = {
   1800.625,
   1801.875,
   1803.125,
   1804.375,
   1805.625,
   1806.875,
   1808.125,
   1809.375,
   1810.625,
   1811.875,
   1813.125,
   1814.375,
   1815.625,
   1816.875,
   1818.125,
   1819.375,
   1820.625,
   1821.875,
   1823.125,
   1824.375,
   1825.625,
   1826.875,
   1828.125,
   1829.375,
   1830.625,
   1831.875,
   1833.125,
   1834.375,
   1835.625,
   1836.875,
   1838.125,
   1839.375,
   1840.625,
   1841.875,
   1843.125,
   1844.375,
   1845.625,
   1846.875,
   1848.125,
   1849.375,
   1850.625,
   1851.875,
   1853.125,
   1854.375,
   1855.625,
   1856.875,
   1858.125,
   1859.375,
   1860.625,
   1861.875,
   1863.125,
   1864.375,
   1865.625,
   1866.875,
   1868.125,
   1869.375,
   1870.625,
   1871.875,
   1873.125,
   1874.375,
   1875.625,
   1876.875,
   1878.125,
   1879.375,
   1880.625,
   1881.875,
   1883.125,
   1884.375,
   1885.625,
   1886.875,
   1888.125,
   1889.375,
   1890.625,
   1891.875,
   1893.125,
   1894.375,
   1895.625,
   1896.875,
   1898.125,
   1899.375,
   1900.625,
   1901.875,
   1903.125,
   1904.375,
   1905.625,
   1906.875,
   1908.125,
   1909.375,
   1910.625,
   1911.875,
   1913.125,
   1914.375,
   1915.625,
   1916.875,
   1918.125,
   1919.375,
   1920.625,
   1921.875,
   1923.125,
   1924.375};
   Double_t h_data_D_fy3001[100] = {
   8471,
   8313,
   7949,
   7922,
   7890,
   7657,
   7567,
   7460,
   7555,
   7391,
   7427,
   7392,
   7319,
   7387,
   7397,
   7375,
   7374,
   7655,
   7641,
   7782,
   7975,
   7978,
   8281,
   8484,
   8753,
   8981,
   9431,
   10111,
   10599,
   11288,
   12169,
   13364,
   14656,
   16817,
   19495,
   22526,
   26729,
   32458,
   39742,
   48897,
   61245,
   76416,
   94671,
   117944,
   145284,
   175750,
   208636,
   243559,
   277572,
   306931,
   330494,
   344679,
   348152,
   342748,
   325010,
   299210,
   267280,
   234655,
   200388,
   165434,
   136441,
   109983,
   87367,
   68999,
   54466,
   42813,
   33461,
   26526,
   21516,
   17247,
   14692,
   12091,
   10133,
   8907,
   7793,
   7064,
   6232,
   5830,
   5416,
   5069,
   4916,
   4836,
   4649,
   4338,
   4331,
   4144,
   4061,
   4013,
   3990,
   3942,
   3861,
   3769,
   3748,
   3677,
   3716,
   3737,
   3736,
   3721,
   3634,
   3650};
   Double_t h_data_D_felx3001[100] = {
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625};
   Double_t h_data_D_fely3001[100] = {
   91.53939,
   90.67703,
   88.65857,
   88.50702,
   88.32708,
   87.00571,
   86.48994,
   85.87274,
   86.42094,
   85.47238,
   85.68149,
   85.47819,
   85.05262,
   85.44911,
   85.50727,
   85.37928,
   85.37345,
   86.99429,
   86.91424,
   87.71706,
   88.80426,
   88.82105,
   90.50137,
   91.60999,
   93.05881,
   94.26946,
   96.61462,
   100.0547,
   102.4527,
   105.7462,
   109.8143,
   115.1038,
   120.563,
   129.1813,
   139.1254,
   149.5875,
   162.9908,
   179.6617,
   198.8546,
   220.6272,
   246.9778,
   275.9349,
   307.1869,
   342.9301,
   380.6617,
   418.7258,
   456.2672,
   493.0172,
   526.3513,
   553.5138,
   574.3863,
   586.5939,
   589.5443,
   584.9471,
   569.5967,
   546.5011,
   516.4915,
   483.9123,
   447.1475,
   406.2361,
   368.8795,
   331.1372,
   295.0795,
   262.1771,
   232.8801,
   206.4136,
   182.4242,
   162.3688,
   146.1842,
   130.8288,
   120.7116,
   109.4602,
   100.164,
   93.87823,
   87.77939,
   83.54909,
   78.4446,
   75.85607,
   73.09518,
   70.69867,
   69.61598,
   69.04315,
   67.68541,
   65.36539,
   65.31223,
   63.87585,
   63.22794,
   62.85022,
   62.66843,
   62.28734,
   61.63896,
   60.89422,
   60.72295,
   60.14033,
   60.46105,
   60.63305,
   60.62487,
   60.50205,
   59.78474,
   59.9173};
   Double_t h_data_D_fehx3001[100] = {
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625};
   Double_t h_data_D_fehy3001[100] = {
   92.53939,
   91.67703,
   89.65857,
   89.50702,
   89.32708,
   88.00571,
   87.48994,
   86.87274,
   87.42094,
   86.47238,
   86.68149,
   86.47819,
   86.05262,
   86.44911,
   86.50727,
   86.37928,
   86.37345,
   87.99429,
   87.91424,
   88.71706,
   89.80426,
   89.82105,
   91.50137,
   92.60999,
   94.05881,
   95.26946,
   97.61462,
   101.0547,
   103.4527,
   106.7462,
   110.8143,
   116.1038,
   121.563,
   130.1813,
   140.1254,
   150.5875,
   163.9908,
   180.6617,
   199.8546,
   221.6272,
   247.9778,
   276.9349,
   308.1869,
   343.9301,
   381.6617,
   419.7258,
   457.2672,
   494.0172,
   527.3513,
   554.5138,
   575.3863,
   587.5939,
   590.5443,
   585.9471,
   570.5967,
   547.5011,
   517.4915,
   484.9123,
   448.1475,
   407.2361,
   369.8795,
   332.1372,
   296.0795,
   263.1771,
   233.8801,
   207.4136,
   183.4242,
   163.3688,
   147.1842,
   131.8288,
   121.7116,
   110.4602,
   101.164,
   94.87823,
   88.77939,
   84.54909,
   79.4446,
   76.85607,
   74.09518,
   71.69867,
   70.61598,
   70.04315,
   68.68541,
   66.36539,
   66.31223,
   64.87585,
   64.22794,
   63.85022,
   63.66843,
   63.28734,
   62.63896,
   61.89422,
   61.72295,
   61.14033,
   61.46105,
   61.63305,
   61.62487,
   61.50205,
   60.78474,
   60.9173};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_data_D_fx3001,h_data_D_fy3001,h_data_D_felx3001,h_data_D_fehx3001,h_data_D_fely3001,h_data_D_fehy3001);
   grae->SetName("h_data_D");
   grae->SetTitle("Histogram of data_D_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_f1f0e20__2 = new TH1D("frame_f1f0e20__2","A RooPlot of \"#font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+}) [MeV/#font[12]{c}^{2}]\"",100,1800,1925);
   frame_f1f0e20__2->SetBinContent(1,366179.7);
   frame_f1f0e20__2->SetMaximum(366179.7);
   frame_f1f0e20__2->SetEntries(1);
   frame_f1f0e20__2->SetDirectory(0);
   frame_f1f0e20__2->SetStats(0);
   frame_f1f0e20__2->SetLineWidth(2);
   frame_f1f0e20__2->SetMarkerStyle(20);
   frame_f1f0e20__2->SetMarkerSize(0.5);
   frame_f1f0e20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_f1f0e20__2->GetXaxis()->SetNdivisions(505);
   frame_f1f0e20__2->GetXaxis()->SetLabelFont(132);
   frame_f1f0e20__2->GetXaxis()->SetLabelOffset(0.01);
   frame_f1f0e20__2->GetXaxis()->SetLabelSize(0.06);
   frame_f1f0e20__2->GetXaxis()->SetTitleSize(0.072);
   frame_f1f0e20__2->GetXaxis()->SetTitleOffset(0.95);
   frame_f1f0e20__2->GetXaxis()->SetTitleFont(132);
   frame_f1f0e20__2->GetYaxis()->SetTitle("Candidates / (1 MeV/#font[12]{c}^{2})");
   frame_f1f0e20__2->GetYaxis()->SetLabelFont(132);
   frame_f1f0e20__2->GetYaxis()->SetLabelOffset(0.01);
   frame_f1f0e20__2->GetYaxis()->SetLabelSize(0.06);
   frame_f1f0e20__2->GetYaxis()->SetTitleSize(0.072);
   frame_f1f0e20__2->GetYaxis()->SetTitleOffset(0.95);
   frame_f1f0e20__2->GetYaxis()->SetTitleFont(132);
   frame_f1f0e20__2->GetZaxis()->SetLabelFont(132);
   frame_f1f0e20__2->GetZaxis()->SetLabelSize(0.06);
   frame_f1f0e20__2->GetZaxis()->SetTitleSize(0.072);
   frame_f1f0e20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_f1f0e20__2->GetZaxis()->SetTitleFont(132);
   frame_f1f0e20__2->Draw("AXISSAME");
   TLine *line = new TLine(1840.4,0,1840.4,100000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(1890.4,0,1890.4,100000);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig1c.C <==
void Fig1c()
{
//=========Macro generated from canvas: rf109_chi2residpull/rf109_chi2residpull
//=========  (Fri Apr  5 18:36:52 2024) by ROOT version 6.20/06
   TCanvas *rf109_chi2residpull = new TCanvas("rf109_chi2residpull", "rf109_chi2residpull",210,204,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   rf109_chi2residpull->Range(0,0,1,1);
   rf109_chi2residpull->SetFillColor(0);
   rf109_chi2residpull->SetBorderMode(0);
   rf109_chi2residpull->SetBorderSize(2);
   rf109_chi2residpull->SetTickx(1);
   rf109_chi2residpull->SetTicky(1);
   rf109_chi2residpull->SetLeftMargin(0.14);
   rf109_chi2residpull->SetRightMargin(0.05);
   rf109_chi2residpull->SetTopMargin(0.06);
   rf109_chi2residpull->SetBottomMargin(0.16);
   rf109_chi2residpull->SetFrameLineWidth(2);
   rf109_chi2residpull->SetFrameBorderMode(0);
   
   TH1D *frame_657a250__1 = new TH1D("frame_657a250__1","A RooPlot of \"#font[12]{m(#it{#Lambda}_{c}^{+}#it{#pi}^{+}) #minus m(pK^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]\"",100,150,270);
   frame_657a250__1->SetBinContent(1,51160.97);
   frame_657a250__1->SetMaximum(51160.97);
   frame_657a250__1->SetEntries(1);
   frame_657a250__1->SetDirectory(0);
   frame_657a250__1->SetStats(0);
   frame_657a250__1->SetLineWidth(2);
   frame_657a250__1->SetMarkerStyle(20);
   frame_657a250__1->GetXaxis()->SetTitle("#font[12]{m(#it{#Lambda}_{c}^{+}#it{#pi}^{+}) #minus m(pK^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]");
   frame_657a250__1->GetXaxis()->SetNdivisions(505);
   frame_657a250__1->GetXaxis()->SetLabelFont(132);
   frame_657a250__1->GetXaxis()->SetLabelOffset(0.01);
   frame_657a250__1->GetXaxis()->SetLabelSize(0.06);
   frame_657a250__1->GetXaxis()->SetTitleSize(0.072);
   frame_657a250__1->GetXaxis()->SetTitleOffset(0.95);
   frame_657a250__1->GetXaxis()->SetTitleFont(132);
   frame_657a250__1->GetYaxis()->SetTitle("Candidates / (1 MeV/#font[12]{c}^{2})");
   frame_657a250__1->GetYaxis()->SetMoreLogLabels();
   frame_657a250__1->GetYaxis()->SetNdivisions(3000510);
   frame_657a250__1->GetYaxis()->SetLabelFont(132);
   frame_657a250__1->GetYaxis()->SetLabelOffset(0.01);
   frame_657a250__1->GetYaxis()->SetLabelSize(0.06);
   frame_657a250__1->GetYaxis()->SetTitleSize(0.072);
   frame_657a250__1->GetYaxis()->SetTitleOffset(0.95);
   frame_657a250__1->GetYaxis()->SetTitleFont(132);
   frame_657a250__1->GetZaxis()->SetLabelFont(132);
   frame_657a250__1->GetZaxis()->SetLabelSize(0.06);
   frame_657a250__1->GetZaxis()->SetTitleSize(0.072);
   frame_657a250__1->GetZaxis()->SetTitleOffset(1.2);
   frame_657a250__1->GetZaxis()->SetTitleFont(132);
   frame_657a250__1->Draw("FUNC");
   
   Double_t h_data_Sigmac_fx3001[120] = {
   150.5,
   151.5,
   152.5,
   153.5,
   154.5,
   155.5,
   156.5,
   157.5,
   158.5,
   159.5,
   160.5,
   161.5,
   162.5,
   163.5,
   164.5,
   165.5,
   166.5,
   167.5,
   168.5,
   169.5,
   170.5,
   171.5,
   172.5,
   173.5,
   174.5,
   175.5,
   176.5,
   177.5,
   178.5,
   179.5,
   180.5,
   181.5,
   182.5,
   183.5,
   184.5,
   185.5,
   186.5,
   187.5,
   188.5,
   189.5,
   190.5,
   191.5,
   192.5,
   193.5,
   194.5,
   195.5,
   196.5,
   197.5,
   198.5,
   199.5,
   200.5,
   201.5,
   202.5,
   203.5,
   204.5,
   205.5,
   206.5,
   207.5,
   208.5,
   209.5,
   210.5,
   211.5,
   212.5,
   213.5,
   214.5,
   215.5,
   216.5,
   217.5,
   218.5,
   219.5,
   220.5,
   221.5,
   222.5,
   223.5,
   224.5,
   225.5,
   226.5,
   227.5,
   228.5,
   229.5,
   230.5,
   231.5,
   232.5,
   233.5,
   234.5,
   235.5,
   236.5,
   237.5,
   238.5,
   239.5,
   240.5,
   241.5,
   242.5,
   243.5,
   244.5,
   245.5,
   246.5,
   247.5,
   248.5,
   249.5,
   250.5,
   251.5,
   252.5,
   253.5,
   254.5,
   255.5,
   256.5,
   257.5,
   258.5,
   259.5,
   260.5,
   261.5,
   262.5,
   263.5,
   264.5,
   265.5,
   266.5,
   267.5,
   268.5,
   269.5};
   Double_t h_data_Sigmac_fy3001[120] = {
   9801,
   10055,
   10245,
   10411,
   10812,
   10959,
   11043,
   11627,
   11940,
   12389,
   12959,
   14030,
   15352,
   17811,
   23106,
   31865,
   42919,
   48504,
   42209,
   31104,
   23557,
   19891,
   17657,
   16533,
   16104,
   15680,
   15316,
   15000,
   14555,
   14574,
   14198,
   14410,
   14461,
   14459,
   14623,
   14385,
   14577,
   14679,
   14829,
   14860,
   14796,
   14787,
   15058,
   14794,
   15184,
   15050,
   15110,
   15178,
   15210,
   15075,
   14613,
   14680,
   14259,
   14357,
   14489,
   14528,
   14392,
   14630,
   14715,
   14889,
   14969,
   15245,
   15174,
   15150,
   15612,
   15790,
   16132,
   16102,
   16457,
   16898,
   16905,
   17575,
   17863,
   18623,
   18780,
   19277,
   20590,
   20874,
   21688,
   22121,
   22580,
   22806,
   22907,
   22273,
   22209,
   21421,
   21130,
   20347,
   19640,
   18801,
   18286,
   18202,
   17629,
   17338,
   16966,
   17072,
   16558,
   16600,
   16245,
   15962,
   15899,
   15956,
   15841,
   15491,
   15683,
   15432,
   15538,
   15463,
   15412,
   15338,
   15313,
   15818,
   15179,
   15347,
   15348,
   15571,
   15136,
   15274,
   15423,
   15192};
   Double_t h_data_Sigmac_felx3001[120] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_data_Sigmac_fely3001[120] = {
   98.50126,
   99.77587,
   100.7188,
   101.5355,
   103.482,
   104.1864,
   104.5869,
   107.3297,
   108.7715,
   110.807,
   113.3387,
   117.9494,
   123.4042,
   132.9588,
   151.5074,
   178.0084,
   206.6696,
   219.7368,
   204.9489,
   175.864,
   152.9837,
   140.5363,
   132.3806,
   128.0817,
   126.4025,
   124.7208,
   123.2588,
   121.9755,
   120.1451,
   120.2239,
   118.6564,
   119.5427,
   119.7549,
   119.7466,
   120.4266,
   119.4385,
   120.2363,
   120.658,
   121.2754,
   121.4026,
   121.1398,
   121.1028,
   122.2121,
   121.1316,
   122.7244,
   122.1795,
   122.4238,
   122.7,
   122.8298,
   122.2813,
   120.3853,
   120.6621,
   118.9121,
   119.3217,
   119.8713,
   120.0332,
   119.4677,
   120.4556,
   120.8064,
   121.5215,
   121.8489,
   122.9717,
   122.6838,
   122.5864,
   124.449,
   125.1593,
   126.5128,
   126.3946,
   127.7858,
   129.4933,
   129.5202,
   132.0717,
   133.1535,
   135.967,
   136.5411,
   138.3425,
   142.993,
   143.9792,
   146.7693,
   148.2321,
   149.7673,
   150.5174,
   150.8514,
   148.7423,
   148.5277,
   145.86,
   144.8625,
   142.1438,
   139.6437,
   136.6177,
   134.7267,
   134.4157,
   132.2752,
   131.1748,
   129.7546,
   130.1608,
   128.1789,
   128.342,
   126.9569,
   125.8418,
   125.5922,
   125.8181,
   125.362,
   123.9639,
   124.7328,
   123.7266,
   124.1525,
   123.8513,
   123.6461,
   123.3477,
   123.2467,
   125.2706,
   122.7041,
   123.384,
   123.3881,
   124.2848,
   122.5295,
   123.089,
   123.6904,
   122.7568};
   Double_t h_data_Sigmac_fehx3001[120] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_data_Sigmac_fehy3001[120] = {
   99.50126,
   100.7759,
   101.7188,
   102.5355,
   104.482,
   105.1864,
   105.5869,
   108.3297,
   109.7715,
   111.807,
   114.3387,
   118.9494,
   124.4042,
   133.9588,
   152.5074,
   179.0084,
   207.6696,
   220.7368,
   205.9489,
   176.864,
   153.9837,
   141.5363,
   133.3806,
   129.0817,
   127.4025,
   125.7208,
   124.2588,
   122.9755,
   121.1451,
   121.2239,
   119.6564,
   120.5427,
   120.7549,
   120.7466,
   121.4266,
   120.4385,
   121.2363,
   121.658,
   122.2754,
   122.4026,
   122.1398,
   122.1028,
   123.2121,
   122.1316,
   123.7244,
   123.1795,
   123.4238,
   123.7,
   123.8298,
   123.2813,
   121.3853,
   121.6621,
   119.9121,
   120.3217,
   120.8713,
   121.0332,
   120.4677,
   121.4556,
   121.8064,
   122.5215,
   122.8489,
   123.9717,
   123.6838,
   123.5864,
   125.449,
   126.1593,
   127.5128,
   127.3946,
   128.7858,
   130.4933,
   130.5202,
   133.0717,
   134.1535,
   136.967,
   137.5411,
   139.3425,
   143.993,
   144.9792,
   147.7693,
   149.2321,
   150.7673,
   151.5174,
   151.8514,
   149.7423,
   149.5277,
   146.86,
   145.8625,
   143.1438,
   140.6437,
   137.6177,
   135.7267,
   135.4157,
   133.2752,
   132.1748,
   130.7546,
   131.1608,
   129.1789,
   129.342,
   127.9569,
   126.8418,
   126.5922,
   126.8181,
   126.362,
   124.9639,
   125.7328,
   124.7266,
   125.1525,
   124.8513,
   124.6461,
   124.3477,
   124.2467,
   126.2706,
   123.7041,
   124.384,
   124.3881,
   125.2848,
   123.5295,
   124.089,
   124.6904,
   123.7568};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(120,h_data_Sigmac_fx3001,h_data_Sigmac_fy3001,h_data_Sigmac_felx3001,h_data_Sigmac_fehx3001,h_data_Sigmac_fely3001,h_data_Sigmac_fehy3001);
   grae->SetName("h_data_Sigmac");
   grae->SetTitle("Histogram of data_Sigmac_plot__deltaMSigmaLc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_657a250__2 = new TH1D("frame_657a250__2","A RooPlot of \"#font[12]{m(#it{#Lambda}_{c}^{+}#it{#pi}^{+}) #minus m(pK^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]\"",100,150,270);
   frame_657a250__2->SetBinContent(1,51160.97);
   frame_657a250__2->SetMaximum(51160.97);
   frame_657a250__2->SetEntries(1);
   frame_657a250__2->SetDirectory(0);
   frame_657a250__2->SetStats(0);
   frame_657a250__2->SetLineWidth(2);
   frame_657a250__2->SetMarkerStyle(20);
   frame_657a250__2->GetXaxis()->SetTitle("#font[12]{m(#it{#Lambda}_{c}^{+}#it{#pi}^{+}) #minus m(pK^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]");
   frame_657a250__2->GetXaxis()->SetNdivisions(505);
   frame_657a250__2->GetXaxis()->SetLabelFont(132);
   frame_657a250__2->GetXaxis()->SetLabelOffset(0.01);
   frame_657a250__2->GetXaxis()->SetLabelSize(0.06);
   frame_657a250__2->GetXaxis()->SetTitleSize(0.072);
   frame_657a250__2->GetXaxis()->SetTitleOffset(0.95);
   frame_657a250__2->GetXaxis()->SetTitleFont(132);
   frame_657a250__2->GetYaxis()->SetTitle("Candidates / (1 MeV/#font[12]{c}^{2})");
   frame_657a250__2->GetYaxis()->SetMoreLogLabels();
   frame_657a250__2->GetYaxis()->SetNdivisions(3000510);
   frame_657a250__2->GetYaxis()->SetLabelFont(132);
   frame_657a250__2->GetYaxis()->SetLabelOffset(0.01);
   frame_657a250__2->GetYaxis()->SetLabelSize(0.06);
   frame_657a250__2->GetYaxis()->SetTitleSize(0.072);
   frame_657a250__2->GetYaxis()->SetTitleOffset(0.95);
   frame_657a250__2->GetYaxis()->SetTitleFont(132);
   frame_657a250__2->GetZaxis()->SetLabelFont(132);
   frame_657a250__2->GetZaxis()->SetLabelSize(0.06);
   frame_657a250__2->GetZaxis()->SetTitleSize(0.072);
   frame_657a250__2->GetZaxis()->SetTitleOffset(1.2);
   frame_657a250__2->GetZaxis()->SetTitleFont(132);
   frame_657a250__2->Draw("AXISSAME");
   TLine *line = new TLine(161.47,10000,161.47,30000);
   line->SetLineColor(9);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(172.47,10000,172.47,30000);
   line->SetLineColor(9);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(207.15,10000,207.15,30000);
   line->SetLineColor(9);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(255.15,10000,255.15,30000);
   line->SetLineColor(9);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   rf109_chi2residpull->Modified();
   rf109_chi2residpull->cd();
   rf109_chi2residpull->SetSelected(rf109_chi2residpull);
}


==> figs/Fig1d.C <==
void Fig1d()
{
//=========Macro generated from canvas: c/c
//=========  (Fri Apr  5 18:48:48 2024) by ROOT version 6.20/06
   TCanvas *c = new TCanvas("c", "c",70,81,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.06);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_81019910__1 = new TH1D("frame_81019910__1","A RooPlot of \"#font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+}#it{#pi}^{+}) [MeV/#font[12]{c}^{2}]\"",100,1820,1920);
   frame_81019910__1->SetBinContent(1,198368.8);
   frame_81019910__1->SetMaximum(198368.8);
   frame_81019910__1->SetEntries(1);
   frame_81019910__1->SetDirectory(0);
   frame_81019910__1->SetStats(0);
   frame_81019910__1->SetLineWidth(2);
   frame_81019910__1->SetMarkerStyle(20);
   frame_81019910__1->SetMarkerSize(0.5);
   frame_81019910__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+}#it{#pi}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_81019910__1->GetXaxis()->SetNdivisions(505);
   frame_81019910__1->GetXaxis()->SetLabelFont(132);
   frame_81019910__1->GetXaxis()->SetLabelOffset(0.01);
   frame_81019910__1->GetXaxis()->SetLabelSize(0.06);
   frame_81019910__1->GetXaxis()->SetTitleSize(0.072);
   frame_81019910__1->GetXaxis()->SetTitleOffset(0.95);
   frame_81019910__1->GetXaxis()->SetTitleFont(132);
   frame_81019910__1->GetYaxis()->SetTitle("Candidates / (1 MeV/#font[12]{c}^{2})");
   frame_81019910__1->GetYaxis()->SetLabelFont(132);
   frame_81019910__1->GetYaxis()->SetLabelOffset(0.01);
   frame_81019910__1->GetYaxis()->SetLabelSize(0.06);
   frame_81019910__1->GetYaxis()->SetTitleSize(0.072);
   frame_81019910__1->GetYaxis()->SetTitleOffset(0.95);
   frame_81019910__1->GetYaxis()->SetTitleFont(132);
   frame_81019910__1->GetZaxis()->SetLabelFont(132);
   frame_81019910__1->GetZaxis()->SetLabelSize(0.06);
   frame_81019910__1->GetZaxis()->SetTitleSize(0.072);
   frame_81019910__1->GetZaxis()->SetTitleOffset(1.2);
   frame_81019910__1->GetZaxis()->SetTitleFont(132);
   frame_81019910__1->Draw("FUNC");
   
   Double_t h_data_D_fx3001[100] = {
   1820.5,
   1821.5,
   1822.5,
   1823.5,
   1824.5,
   1825.5,
   1826.5,
   1827.5,
   1828.5,
   1829.5,
   1830.5,
   1831.5,
   1832.5,
   1833.5,
   1834.5,
   1835.5,
   1836.5,
   1837.5,
   1838.5,
   1839.5,
   1840.5,
   1841.5,
   1842.5,
   1843.5,
   1844.5,
   1845.5,
   1846.5,
   1847.5,
   1848.5,
   1849.5,
   1850.5,
   1851.5,
   1852.5,
   1853.5,
   1854.5,
   1855.5,
   1856.5,
   1857.5,
   1858.5,
   1859.5,
   1860.5,
   1861.5,
   1862.5,
   1863.5,
   1864.5,
   1865.5,
   1866.5,
   1867.5,
   1868.5,
   1869.5,
   1870.5,
   1871.5,
   1872.5,
   1873.5,
   1874.5,
   1875.5,
   1876.5,
   1877.5,
   1878.5,
   1879.5,
   1880.5,
   1881.5,
   1882.5,
   1883.5,
   1884.5,
   1885.5,
   1886.5,
   1887.5,
   1888.5,
   1889.5,
   1890.5,
   1891.5,
   1892.5,
   1893.5,
   1894.5,
   1895.5,
   1896.5,
   1897.5,
   1898.5,
   1899.5,
   1900.5,
   1901.5,
   1902.5,
   1903.5,
   1904.5,
   1905.5,
   1906.5,
   1907.5,
   1908.5,
   1909.5,
   1910.5,
   1911.5,
   1912.5,
   1913.5,
   1914.5,
   1915.5,
   1916.5,
   1917.5,
   1918.5,
   1919.5};
   Double_t h_data_D_fy3001[100] = {
   4683,
   4741,
   4631,
   4866,
   4765,
   4828,
   4893,
   5102,
   4962,
   5060,
   5132,
   5241,
   5243,
   5392,
   5454,
   5659,
   5594,
   5779,
   6280,
   6482,
   6877,
   7120,
   7425,
   7924,
   8584,
   9276,
   9876,
   11128,
   12318,
   13612,
   15710,
   17933,
   20892,
   24243,
   28473,
   33742,
   40353,
   47847,
   56486,
   66741,
   78513,
   92275,
   106394,
   122319,
   137579,
   151791,
   164257,
   176122,
   183434,
   188488,
   188351,
   183655,
   176338,
   165778,
   152532,
   136758,
   120896,
   106027,
   90747,
   78030,
   65041,
   54605,
   45205,
   37492,
   31505,
   25654,
   21416,
   17804,
   15064,
   12632,
   10764,
   9375,
   8067,
   7121,
   6294,
   5900,
   5172,
   4752,
   4370,
   4106,
   3787,
   3628,
   3503,
   3352,
   3172,
   3130,
   2997,
   2939,
   2830,
   2840,
   2715,
   2755,
   2686,
   2668,
   2652,
   2570,
   2568,
   2590,
   2485,
   2416};
   Double_t h_data_D_felx3001[100] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_data_D_fely3001[100] = {
   67.93428,
   68.35674,
   67.55329,
   69.25851,
   68.53079,
   68.98561,
   69.45177,
   70.93004,
   69.94324,
   70.63543,
   71.13972,
   71.89648,
   71.91029,
   72.93194,
   73.35289,
   74.72799,
   74.29472,
   75.52138,
   78.74803,
   80.01242,
   82.42919,
   83.88157,
   85.66989,
   88.51826,
   92.15123,
   95.81329,
   98.87932,
   104.9905,
   110.4876,
   116.1715,
   124.8405,
   133.4151,
   144.0415,
   155.2024,
   168.2402,
   183.1906,
   200.3812,
   218.2401,
   237.1684,
   257.8433,
   279.7022,
   303.2684,
   325.6813,
   349.2417,
   370.4168,
   389.104,
   404.7866,
   419.1692,
   427.7922,
   433.6523,
   433.4945,
   428.0502,
   419.4265,
   406.6588,
   390.0538,
   369.3084,
   347.2014,
   325.1183,
   300.7428,
   278.839,
   254.5319,
   233.1777,
   212.1153,
   193.1292,
   176.9972,
   159.6694,
   145.8429,
   132.9326,
   122.2365,
   111.8933,
   103.2509,
   96.32587,
   89.31787,
   83.8875,
   78.83631,
   76.31308,
   71.41836,
   68.43657,
   65.60787,
   63.58003,
   61.04064,
   59.73496,
   58.68826,
   57.39862,
   55.82273,
   55.44864,
   54.24715,
   53.71485,
   52.70009,
   52.794,
   51.60806,
   51.99048,
   51.32905,
   51.15511,
   51,
   50.19763,
   50.1779,
   50.3945,
   49.35228,
   48.65537};
   Double_t h_data_D_fehx3001[100] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_data_D_fehy3001[100] = {
   68.93428,
   69.35674,
   68.55329,
   70.25851,
   69.53079,
   69.98561,
   70.45177,
   71.93004,
   70.94324,
   71.63543,
   72.13972,
   72.89648,
   72.91029,
   73.93194,
   74.35289,
   75.72799,
   75.29472,
   76.52138,
   79.74803,
   81.01242,
   83.42919,
   84.88157,
   86.66989,
   89.51826,
   93.15123,
   96.81329,
   99.87932,
   105.9905,
   111.4876,
   117.1715,
   125.8405,
   134.4151,
   145.0415,
   156.2024,
   169.2402,
   184.1906,
   201.3812,
   219.2401,
   238.1684,
   258.8433,
   280.7022,
   304.2684,
   326.6813,
   350.2417,
   371.4168,
   390.104,
   405.7866,
   420.1692,
   428.7922,
   434.6523,
   434.4945,
   429.0502,
   420.4265,
   407.6588,
   391.0538,
   370.3084,
   348.2014,
   326.1183,
   301.7428,
   279.839,
   255.5319,
   234.1777,
   213.1153,
   194.1292,
   177.9972,
   160.6694,
   146.8429,
   133.9326,
   123.2365,
   112.8933,
   104.2509,
   97.32587,
   90.31787,
   84.8875,
   79.83631,
   77.31308,
   72.41836,
   69.43657,
   66.60787,
   64.58003,
   62.04064,
   60.73496,
   59.68826,
   58.39862,
   56.82273,
   56.44864,
   55.24715,
   54.71485,
   53.70009,
   53.794,
   52.60806,
   52.99048,
   52.32905,
   52.15511,
   52,
   51.19763,
   51.1779,
   51.3945,
   50.35228,
   49.65537};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_data_D_fx3001,h_data_D_fy3001,h_data_D_felx3001,h_data_D_fehx3001,h_data_D_fely3001,h_data_D_fehy3001);
   grae->SetName("h_data_D");
   grae->SetTitle("Histogram of data_D_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_81019910__2 = new TH1D("frame_81019910__2","A RooPlot of \"#font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+}#it{#pi}^{+}) [MeV/#font[12]{c}^{2}]\"",100,1820,1920);
   frame_81019910__2->SetBinContent(1,198368.8);
   frame_81019910__2->SetMaximum(198368.8);
   frame_81019910__2->SetEntries(1);
   frame_81019910__2->SetDirectory(0);
   frame_81019910__2->SetStats(0);
   frame_81019910__2->SetLineWidth(2);
   frame_81019910__2->SetMarkerStyle(20);
   frame_81019910__2->SetMarkerSize(0.5);
   frame_81019910__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+}#it{#pi}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_81019910__2->GetXaxis()->SetNdivisions(505);
   frame_81019910__2->GetXaxis()->SetLabelFont(132);
   frame_81019910__2->GetXaxis()->SetLabelOffset(0.01);
   frame_81019910__2->GetXaxis()->SetLabelSize(0.06);
   frame_81019910__2->GetXaxis()->SetTitleSize(0.072);
   frame_81019910__2->GetXaxis()->SetTitleOffset(0.95);
   frame_81019910__2->GetXaxis()->SetTitleFont(132);
   frame_81019910__2->GetYaxis()->SetTitle("Candidates / (1 MeV/#font[12]{c}^{2})");
   frame_81019910__2->GetYaxis()->SetLabelFont(132);
   frame_81019910__2->GetYaxis()->SetLabelOffset(0.01);
   frame_81019910__2->GetYaxis()->SetLabelSize(0.06);
   frame_81019910__2->GetYaxis()->SetTitleSize(0.072);
   frame_81019910__2->GetYaxis()->SetTitleOffset(0.95);
   frame_81019910__2->GetYaxis()->SetTitleFont(132);
   frame_81019910__2->GetZaxis()->SetLabelFont(132);
   frame_81019910__2->GetZaxis()->SetLabelSize(0.06);
   frame_81019910__2->GetZaxis()->SetTitleSize(0.072);
   frame_81019910__2->GetZaxis()->SetTitleOffset(1.2);
   frame_81019910__2->GetZaxis()->SetTitleFont(132);
   frame_81019910__2->Draw("AXISSAME");
   TLine *line = new TLine(1843.89,0,1843.89,100000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(1895.89,0,1895.89,100000);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig1e.C <==
void Fig1e()
{
//=========Macro generated from canvas: c2/c2
//=========  (Fri Apr  5 18:35:14 2024) by ROOT version 6.20/06
   TCanvas *c2 = new TCanvas("c2", "c2",165,159,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.06);
   c2->SetBottomMargin(0.16);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   
   TH1D *frame_15a676270__1 = new TH1D("frame_15a676270__1","A RooPlot of \"#font[12]{m(#it{#Lambda}_{c}^{+}#it{#pi}^{#minus}) #minus m(pK^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]\"",100,150,270);
   frame_15a676270__1->SetBinContent(1,48187.89);
   frame_15a676270__1->SetMaximum(48187.89);
   frame_15a676270__1->SetEntries(1);
   frame_15a676270__1->SetDirectory(0);
   frame_15a676270__1->SetStats(0);
   frame_15a676270__1->SetLineWidth(2);
   frame_15a676270__1->SetMarkerStyle(20);
   frame_15a676270__1->GetXaxis()->SetTitle("#font[12]{m(#it{#Lambda}_{c}^{+}#it{#pi}^{#minus}) #minus m(pK^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]");
   frame_15a676270__1->GetXaxis()->SetNdivisions(505);
   frame_15a676270__1->GetXaxis()->SetLabelFont(132);
   frame_15a676270__1->GetXaxis()->SetLabelOffset(0.01);
   frame_15a676270__1->GetXaxis()->SetLabelSize(0.06);
   frame_15a676270__1->GetXaxis()->SetTitleSize(0.072);
   frame_15a676270__1->GetXaxis()->SetTitleOffset(0.95);
   frame_15a676270__1->GetXaxis()->SetTitleFont(132);
   frame_15a676270__1->GetYaxis()->SetTitle("Candidates / (1 MeV/#font[12]{c}^{2})");
   frame_15a676270__1->GetYaxis()->SetMoreLogLabels();
   frame_15a676270__1->GetYaxis()->SetNdivisions(3000510);
   frame_15a676270__1->GetYaxis()->SetLabelFont(132);
   frame_15a676270__1->GetYaxis()->SetLabelOffset(0.01);
   frame_15a676270__1->GetYaxis()->SetLabelSize(0.06);
   frame_15a676270__1->GetYaxis()->SetTitleSize(0.072);
   frame_15a676270__1->GetYaxis()->SetTitleOffset(0.95);
   frame_15a676270__1->GetYaxis()->SetTitleFont(132);
   frame_15a676270__1->GetZaxis()->SetLabelFont(132);
   frame_15a676270__1->GetZaxis()->SetLabelSize(0.06);
   frame_15a676270__1->GetZaxis()->SetTitleSize(0.072);
   frame_15a676270__1->GetZaxis()->SetTitleOffset(1.2);
   frame_15a676270__1->GetZaxis()->SetTitleFont(132);
   frame_15a676270__1->Draw("FUNC");
   
   Double_t h_data_Sigmac_fx3001[120] = {
   150.5,
   151.5,
   152.5,
   153.5,
   154.5,
   155.5,
   156.5,
   157.5,
   158.5,
   159.5,
   160.5,
   161.5,
   162.5,
   163.5,
   164.5,
   165.5,
   166.5,
   167.5,
   168.5,
   169.5,
   170.5,
   171.5,
   172.5,
   173.5,
   174.5,
   175.5,
   176.5,
   177.5,
   178.5,
   179.5,
   180.5,
   181.5,
   182.5,
   183.5,
   184.5,
   185.5,
   186.5,
   187.5,
   188.5,
   189.5,
   190.5,
   191.5,
   192.5,
   193.5,
   194.5,
   195.5,
   196.5,
   197.5,
   198.5,
   199.5,
   200.5,
   201.5,
   202.5,
   203.5,
   204.5,
   205.5,
   206.5,
   207.5,
   208.5,
   209.5,
   210.5,
   211.5,
   212.5,
   213.5,
   214.5,
   215.5,
   216.5,
   217.5,
   218.5,
   219.5,
   220.5,
   221.5,
   222.5,
   223.5,
   224.5,
   225.5,
   226.5,
   227.5,
   228.5,
   229.5,
   230.5,
   231.5,
   232.5,
   233.5,
   234.5,
   235.5,
   236.5,
   237.5,
   238.5,
   239.5,
   240.5,
   241.5,
   242.5,
   243.5,
   244.5,
   245.5,
   246.5,
   247.5,
   248.5,
   249.5,
   250.5,
   251.5,
   252.5,
   253.5,
   254.5,
   255.5,
   256.5,
   257.5,
   258.5,
   259.5,
   260.5,
   261.5,
   262.5,
   263.5,
   264.5,
   265.5,
   266.5,
   267.5,
   268.5,
   269.5};
   Double_t h_data_Sigmac_fy3001[120] = {
   10266,
   10628,
   10605,
   10742,
   11253,
   11220,
   11610,
   11947,
   12383,
   12794,
   13553,
   14469,
   15895,
   18909,
   23864,
   32818,
   42918,
   45679,
   38306,
   28601,
   22636,
   19449,
   17804,
   17140,
   16593,
   16344,
   16123,
   15955,
   15704,
   15430,
   15420,
   15869,
   16428,
   17364,
   17833,
   16518,
   15778,
   15388,
   15128,
   14965,
   15125,
   14919,
   15035,
   15166,
   15292,
   15196,
   15205,
   15298,
   15129,
   15282,
   15119,
   15070,
   14593,
   14887,
   14849,
   14861,
   15003,
   14997,
   15103,
   15139,
   15202,
   15543,
   15757,
   15730,
   15903,
   15955,
   16267,
   16580,
   16818,
   17188,
   17378,
   17655,
   18035,
   18842,
   19189,
   19678,
   20193,
   20981,
   21520,
   22232,
   22335,
   21950,
   22625,
   22325,
   21872,
   21489,
   20872,
   20237,
   20065,
   19343,
   18841,
   18312,
   17909,
   17732,
   17283,
   17465,
   17277,
   16534,
   16594,
   16385,
   16535,
   16243,
   16240,
   16044,
   16033,
   15975,
   15980,
   15737,
   15593,
   15879,
   15922,
   15757,
   15618,
   15692,
   15775,
   15480,
   15622,
   15783,
   15617,
   15597};
   Double_t h_data_Sigmac_felx3001[120] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_data_Sigmac_fely3001[120] = {
   100.8225,
   102.5934,
   102.4818,
   103.1448,
   105.5813,
   105.4257,
   107.2509,
   108.8035,
   110.7801,
   112.6117,
   115.9184,
   119.7882,
   125.5764,
   137.0109,
   153.9806,
   180.6581,
   206.6672,
   213.227,
   195.2198,
   168.619,
   149.9535,
   138.9606,
   132.9326,
   130.4208,
   128.3148,
   127.3446,
   126.4774,
   125.8141,
   124.8166,
   123.7186,
   123.6783,
   125.4732,
   127.6727,
   131.2735,
   133.0412,
   128.0233,
   125.1115,
   123.5494,
   122.497,
   121.8325,
   122.4848,
   121.6444,
   122.1183,
   122.6513,
   123.1618,
   122.7731,
   122.8096,
   123.1861,
   122.501,
   123.1214,
   122.4604,
   122.2609,
   120.3025,
   121.5133,
   121.3575,
   121.4067,
   121.9878,
   121.9633,
   122.3953,
   122.5417,
   122.7974,
   124.1726,
   125.0279,
   124.9203,
   125.6081,
   125.8141,
   127.0431,
   128.2643,
   129.1852,
   130.604,
   131.3266,
   132.3731,
   133.7954,
   136.7671,
   138.0253,
   139.7792,
   141.603,
   144.3491,
   146.1978,
   148.6048,
   148.9498,
   147.6562,
   149.9169,
   148.9164,
   147.3927,
   146.0921,
   143.9723,
   141.7577,
   141.1519,
   138.58,
   136.7634,
   134.8228,
   133.3254,
   132.6625,
   130.9658,
   131.6562,
   130.943,
   128.0856,
   128.3187,
   127.5049,
   128.0895,
   126.949,
   126.9372,
   126.1659,
   126.1225,
   125.8932,
   125.913,
   124.9482,
   124.3729,
   125.5129,
   125.6834,
   125.0279,
   124.473,
   124.7687,
   125.0996,
   123.9197,
   124.489,
   125.1314,
   124.469,
   124.389};
   Double_t h_data_Sigmac_fehx3001[120] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_data_Sigmac_fehy3001[120] = {
   101.8225,
   103.5934,
   103.4818,
   104.1448,
   106.5813,
   106.4257,
   108.2509,
   109.8035,
   111.7801,
   113.6117,
   116.9184,
   120.7882,
   126.5764,
   138.0109,
   154.9806,
   181.6581,
   207.6672,
   214.227,
   196.2198,
   169.619,
   150.9535,
   139.9606,
   133.9326,
   131.4208,
   129.3148,
   128.3446,
   127.4774,
   126.8141,
   125.8166,
   124.7186,
   124.6783,
   126.4732,
   128.6727,
   132.2735,
   134.0412,
   129.0233,
   126.1115,
   124.5494,
   123.497,
   122.8325,
   123.4848,
   122.6444,
   123.1183,
   123.6513,
   124.1618,
   123.7731,
   123.8096,
   124.1861,
   123.501,
   124.1214,
   123.4604,
   123.2609,
   121.3025,
   122.5133,
   122.3575,
   122.4067,
   122.9878,
   122.9633,
   123.3953,
   123.5417,
   123.7974,
   125.1726,
   126.0279,
   125.9203,
   126.6081,
   126.8141,
   128.0431,
   129.2643,
   130.1852,
   131.604,
   132.3266,
   133.3731,
   134.7954,
   137.7671,
   139.0253,
   140.7792,
   142.603,
   145.3491,
   147.1978,
   149.6048,
   149.9498,
   148.6562,
   150.9169,
   149.9164,
   148.3927,
   147.0921,
   144.9723,
   142.7577,
   142.1519,
   139.58,
   137.7634,
   135.8228,
   134.3254,
   133.6625,
   131.9658,
   132.6562,
   131.943,
   129.0856,
   129.3187,
   128.5049,
   129.0895,
   127.949,
   127.9372,
   127.1659,
   127.1225,
   126.8932,
   126.913,
   125.9482,
   125.3729,
   126.5129,
   126.6834,
   126.0279,
   125.473,
   125.7687,
   126.0996,
   124.9197,
   125.489,
   126.1314,
   125.469,
   125.389};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(120,h_data_Sigmac_fx3001,h_data_Sigmac_fy3001,h_data_Sigmac_felx3001,h_data_Sigmac_fehx3001,h_data_Sigmac_fely3001,h_data_Sigmac_fehy3001);
   grae->SetName("h_data_Sigmac");
   grae->SetTitle("Histogram of data_Sigmac_plot__deltaMSigmaLc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_15a676270__2 = new TH1D("frame_15a676270__2","A RooPlot of \"#font[12]{m(#it{#Lambda}_{c}^{+}#it{#pi}^{#minus}) #minus m(pK^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]\"",100,150,270);
   frame_15a676270__2->SetBinContent(1,48187.89);
   frame_15a676270__2->SetMaximum(48187.89);
   frame_15a676270__2->SetEntries(1);
   frame_15a676270__2->SetDirectory(0);
   frame_15a676270__2->SetStats(0);
   frame_15a676270__2->SetLineWidth(2);
   frame_15a676270__2->SetMarkerStyle(20);
   frame_15a676270__2->GetXaxis()->SetTitle("#font[12]{m(#it{#Lambda}_{c}^{+}#it{#pi}^{#minus}) #minus m(pK^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]");
   frame_15a676270__2->GetXaxis()->SetNdivisions(505);
   frame_15a676270__2->GetXaxis()->SetLabelFont(132);
   frame_15a676270__2->GetXaxis()->SetLabelOffset(0.01);
   frame_15a676270__2->GetXaxis()->SetLabelSize(0.06);
   frame_15a676270__2->GetXaxis()->SetTitleSize(0.072);
   frame_15a676270__2->GetXaxis()->SetTitleOffset(0.95);
   frame_15a676270__2->GetXaxis()->SetTitleFont(132);
   frame_15a676270__2->GetYaxis()->SetTitle("Candidates / (1 MeV/#font[12]{c}^{2})");
   frame_15a676270__2->GetYaxis()->SetMoreLogLabels();
   frame_15a676270__2->GetYaxis()->SetNdivisions(3000510);
   frame_15a676270__2->GetYaxis()->SetLabelFont(132);
   frame_15a676270__2->GetYaxis()->SetLabelOffset(0.01);
   frame_15a676270__2->GetYaxis()->SetLabelSize(0.06);
   frame_15a676270__2->GetYaxis()->SetTitleSize(0.072);
   frame_15a676270__2->GetYaxis()->SetTitleOffset(0.95);
   frame_15a676270__2->GetYaxis()->SetTitleFont(132);
   frame_15a676270__2->GetZaxis()->SetLabelFont(132);
   frame_15a676270__2->GetZaxis()->SetLabelSize(0.06);
   frame_15a676270__2->GetZaxis()->SetTitleSize(0.072);
   frame_15a676270__2->GetZaxis()->SetTitleOffset(1.2);
   frame_15a676270__2->GetZaxis()->SetTitleFont(132);
   frame_15a676270__2->Draw("AXISSAME");
   TLine *line = new TLine(161.25,10000,161.25,30000);
   line->SetLineColor(9);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(172.25,10000,172.25,30000);
   line->SetLineColor(9);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(203.44,10000,203.44,30000);
   line->SetLineColor(9);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(259.44,10000,259.44,30000);
   line->SetLineColor(9);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig1f.C <==
void Fig1f()
{
//=========Macro generated from canvas: c/c
//=========  (Fri Apr  5 18:41:28 2024) by ROOT version 6.20/06
   TCanvas *c = new TCanvas("c", "c",70,81,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.06);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_ec4f400__1 = new TH1D("frame_ec4f400__1","A RooPlot of \"#font[12]{m(#font[12]{D}^{0}#it{#pi}^{+}) #minus #font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]\"",100,140,150);
   frame_ec4f400__1->SetBinContent(1,259922.8);
   frame_ec4f400__1->SetMaximum(259922.8);
   frame_ec4f400__1->SetEntries(1);
   frame_ec4f400__1->SetDirectory(0);
   frame_ec4f400__1->SetStats(0);
   frame_ec4f400__1->SetLineWidth(2);
   frame_ec4f400__1->SetMarkerStyle(20);
   frame_ec4f400__1->SetMarkerSize(0.5);
   frame_ec4f400__1->GetXaxis()->SetTitle("#font[12]{m(#font[12]{D}^{0}#it{#pi}^{+}) #minus #font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]");
   frame_ec4f400__1->GetXaxis()->SetNdivisions(505);
   frame_ec4f400__1->GetXaxis()->SetLabelFont(132);
   frame_ec4f400__1->GetXaxis()->SetLabelOffset(0.01);
   frame_ec4f400__1->GetXaxis()->SetLabelSize(0.06);
   frame_ec4f400__1->GetXaxis()->SetTitleSize(0.072);
   frame_ec4f400__1->GetXaxis()->SetTitleOffset(0.95);
   frame_ec4f400__1->GetXaxis()->SetTitleFont(132);
   frame_ec4f400__1->GetYaxis()->SetTitle("Candidates / (1 MeV/#font[12]{c}^{2})");
   frame_ec4f400__1->GetYaxis()->SetLabelFont(132);
   frame_ec4f400__1->GetYaxis()->SetLabelOffset(0.01);
   frame_ec4f400__1->GetYaxis()->SetLabelSize(0.06);
   frame_ec4f400__1->GetYaxis()->SetTitleSize(0.072);
   frame_ec4f400__1->GetYaxis()->SetTitleOffset(0.95);
   frame_ec4f400__1->GetYaxis()->SetTitleFont(132);
   frame_ec4f400__1->GetZaxis()->SetLabelFont(132);
   frame_ec4f400__1->GetZaxis()->SetLabelSize(0.06);
   frame_ec4f400__1->GetZaxis()->SetTitleSize(0.072);
   frame_ec4f400__1->GetZaxis()->SetTitleOffset(1.2);
   frame_ec4f400__1->GetZaxis()->SetTitleFont(132);
   frame_ec4f400__1->Draw("FUNC");
   
   Double_t h_data_D_fx3001[100] = {
   140.05,
   140.15,
   140.25,
   140.35,
   140.45,
   140.55,
   140.65,
   140.75,
   140.85,
   140.95,
   141.05,
   141.15,
   141.25,
   141.35,
   141.45,
   141.55,
   141.65,
   141.75,
   141.85,
   141.95,
   142.05,
   142.15,
   142.25,
   142.35,
   142.45,
   142.55,
   142.65,
   142.75,
   142.85,
   142.95,
   143.05,
   143.15,
   143.25,
   143.35,
   143.45,
   143.55,
   143.65,
   143.75,
   143.85,
   143.95,
   144.05,
   144.15,
   144.25,
   144.35,
   144.45,
   144.55,
   144.65,
   144.75,
   144.85,
   144.95,
   145.05,
   145.15,
   145.25,
   145.35,
   145.45,
   145.55,
   145.65,
   145.75,
   145.85,
   145.95,
   146.05,
   146.15,
   146.25,
   146.35,
   146.45,
   146.55,
   146.65,
   146.75,
   146.85,
   146.95,
   147.05,
   147.15,
   147.25,
   147.35,
   147.45,
   147.55,
   147.65,
   147.75,
   147.85,
   147.95,
   148.05,
   148.15,
   148.25,
   148.35,
   148.45,
   148.55,
   148.65,
   148.75,
   148.85,
   148.95,
   149.05,
   149.15,
   149.25,
   149.35,
   149.45,
   149.55,
   149.65,
   149.75,
   149.85,
   149.95};
   Double_t h_data_D_fy3001[100] = {
   1766,
   1936,
   2071,
   2304,
   2358,
   2580,
   2787,
   2957,
   3008,
   3185,
   3417,
   3540,
   3608,
   3765,
   3953,
   3938,
   4184,
   4366,
   4522,
   4526,
   4867,
   5157,
   5258,
   5372,
   5803,
   5949,
   6477,
   6937,
   7563,
   8037,
   8609,
   9472,
   10718,
   11928,
   13444,
   15743,
   17757,
   20915,
   24436,
   29269,
   35339,
   41576,
   50315,
   60695,
   72288,
   86951,
   104500,
   123320,
   145028,
   167919,
   191835,
   214550,
   233775,
   244759,
   247048,
   240911,
   224999,
   205231,
   182627,
   161418,
   141003,
   121698,
   104686,
   89277,
   76753,
   65892,
   56548,
   49149,
   42536,
   36932,
   32452,
   28423,
   25483,
   22754,
   20194,
   18547,
   17022,
   15696,
   14446,
   13636,
   13003,
   12202,
   11483,
   11212,
   10696,
   10321,
   9991,
   9939,
   9573,
   9308,
   9326,
   9091,
   8944,
   8819,
   8763,
   8674,
   8465,
   8668,
   8627,
   8419};
   Double_t h_data_D_felx3001[100] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h_data_D_fely3001[100] = {
   41.52678,
   43.50284,
   45.01099,
   47.5026,
   48.06182,
   50.29616,
   52.29441,
   53.8806,
   54.34752,
   55.93802,
   57.95725,
   59,
   59.56871,
   60.86163,
   62.37488,
   62.25548,
   64.18578,
   65.57761,
   66.74768,
   66.77741,
   69.26568,
   71.314,
   72.01379,
   72.79563,
   75.67907,
   76.63138,
   79.98136,
   82.79016,
   86.46695,
   89.15071,
   92.28604,
   96.82548,
   103.029,
   108.7165,
   115.4493,
   124.9721,
   132.7563,
   144.1211,
   155.821,
   170.5826,
   187.4874,
   203.4026,
   223.8106,
   245.8641,
   268.3647,
   294.375,
   322.765,
   350.6698,
   380.3257,
   409.2795,
   437.49,
   462.6957,
   483.0031,
   494.2315,
   496.5395,
   490.3271,
   473.8409,
   452.5246,
   426.8491,
   401.2689,
   375.004,
   348.3528,
   323.0525,
   298.293,
   276.5438,
   256.1949,
   237.2988,
   221.1963,
   205.7432,
   191.6777,
   179.6451,
   168.092,
   159.1347,
   150.3451,
   141.6065,
   135.6883,
   129.9693,
   124.7847,
   119.6926,
   116.2744,
   113.5318,
   109.9638,
   106.6599,
   105.3879,
   102.9227,
   101.0936,
   99.45624,
   99.19579,
   97.34299,
   95.97927,
   96.07251,
   94.84805,
   94.07405,
   93.41086,
   93.11223,
   92.63565,
   91.50679,
   92.60344,
   92.38299,
   91.25647};
   Double_t h_data_D_fehx3001[100] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h_data_D_fehy3001[100] = {
   42.52678,
   44.50284,
   46.01099,
   48.5026,
   49.06182,
   51.29616,
   53.29441,
   54.8806,
   55.34752,
   56.93802,
   58.95725,
   60,
   60.56871,
   61.86163,
   63.37488,
   63.25548,
   65.18578,
   66.57761,
   67.74768,
   67.77741,
   70.26568,
   72.314,
   73.01379,
   73.79563,
   76.67907,
   77.63138,
   80.98136,
   83.79016,
   87.46695,
   90.15071,
   93.28604,
   97.82548,
   104.029,
   109.7165,
   116.4493,
   125.9721,
   133.7563,
   145.1211,
   156.821,
   171.5826,
   188.4874,
   204.4026,
   224.8106,
   246.8641,
   269.3647,
   295.375,
   323.765,
   351.6698,
   381.3257,
   410.2795,
   438.49,
   463.6957,
   484.0031,
   495.2315,
   497.5395,
   491.3271,
   474.8409,
   453.5246,
   427.8491,
   402.2689,
   376.004,
   349.3528,
   324.0525,
   299.293,
   277.5438,
   257.1949,
   238.2988,
   222.1963,
   206.7432,
   192.6777,
   180.6451,
   169.092,
   160.1347,
   151.3451,
   142.6065,
   136.6883,
   130.9693,
   125.7847,
   120.6926,
   117.2744,
   114.5318,
   110.9638,
   107.6599,
   106.3879,
   103.9227,
   102.0936,
   100.4562,
   100.1958,
   98.34299,
   96.97927,
   97.07251,
   95.84805,
   95.07405,
   94.41086,
   94.11223,
   93.63565,
   92.50679,
   93.60344,
   93.38299,
   92.25647};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_data_D_fx3001,h_data_D_fy3001,h_data_D_felx3001,h_data_D_fehx3001,h_data_D_fely3001,h_data_D_fehy3001);
   grae->SetName("h_data_D");
   grae->SetTitle("Histogram of data_D_plot__deltaMDstD0");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_ec4f400__2 = new TH1D("frame_ec4f400__2","A RooPlot of \"#font[12]{m(#font[12]{D}^{0}#it{#pi}^{+}) #minus #font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]\"",100,140,150);
   frame_ec4f400__2->SetBinContent(1,259922.8);
   frame_ec4f400__2->SetMaximum(259922.8);
   frame_ec4f400__2->SetEntries(1);
   frame_ec4f400__2->SetDirectory(0);
   frame_ec4f400__2->SetStats(0);
   frame_ec4f400__2->SetLineWidth(2);
   frame_ec4f400__2->SetMarkerStyle(20);
   frame_ec4f400__2->SetMarkerSize(0.5);
   frame_ec4f400__2->GetXaxis()->SetTitle("#font[12]{m(#font[12]{D}^{0}#it{#pi}^{+}) #minus #font[12]{m}(#font[12]{K}^{#minus}#it{#pi}^{+})} [MeV/#font[12]{c}^{2}]");
   frame_ec4f400__2->GetXaxis()->SetNdivisions(505);
   frame_ec4f400__2->GetXaxis()->SetLabelFont(132);
   frame_ec4f400__2->GetXaxis()->SetLabelOffset(0.01);
   frame_ec4f400__2->GetXaxis()->SetLabelSize(0.06);
   frame_ec4f400__2->GetXaxis()->SetTitleSize(0.072);
   frame_ec4f400__2->GetXaxis()->SetTitleOffset(0.95);
   frame_ec4f400__2->GetXaxis()->SetTitleFont(132);
   frame_ec4f400__2->GetYaxis()->SetTitle("Candidates / (1 MeV/#font[12]{c}^{2})");
   frame_ec4f400__2->GetYaxis()->SetLabelFont(132);
   frame_ec4f400__2->GetYaxis()->SetLabelOffset(0.01);
   frame_ec4f400__2->GetYaxis()->SetLabelSize(0.06);
   frame_ec4f400__2->GetYaxis()->SetTitleSize(0.072);
   frame_ec4f400__2->GetYaxis()->SetTitleOffset(0.95);
   frame_ec4f400__2->GetYaxis()->SetTitleFont(132);
   frame_ec4f400__2->GetZaxis()->SetLabelFont(132);
   frame_ec4f400__2->GetZaxis()->SetLabelSize(0.06);
   frame_ec4f400__2->GetZaxis()->SetTitleSize(0.072);
   frame_ec4f400__2->GetZaxis()->SetTitleOffset(1.2);
   frame_ec4f400__2->GetZaxis()->SetTitleFont(132);
   frame_ec4f400__2->Draw("AXISSAME");
   TLine *line = new TLine(143.46,0,143.46,100000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(147.46,0,147.46,100000);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig2a.C <==
void Fig2a()
{
//=========Macro generated from canvas: c3/c3
//=========  (Mon Apr  8 17:23:19 2024) by ROOT version 6.24/08
   TCanvas *c3 = new TCanvas("c3", "c3",0,0,2600,1800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(-112.3457,-1.805456,690.1235,9.478642);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.06);
   c3->SetBottomMargin(0.16);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   TH1D *frame_4cc9a00__1 = new TH1D("frame_4cc9a00__1"," ",100,0,650);
   frame_4cc9a00__1->SetBinContent(1,8.801596);
   frame_4cc9a00__1->SetMaximum(8.801596);
   frame_4cc9a00__1->SetEntries(1);
   frame_4cc9a00__1->SetDirectory(0);
   frame_4cc9a00__1->SetStats(0);
   frame_4cc9a00__1->SetLineWidth(2);
   frame_4cc9a00__1->SetMarkerStyle(20);
   frame_4cc9a00__1->GetXaxis()->SetTitle("#font[12]{m(#Sigma_{#font[12]{c}}^{0}#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}}) #minus m(#Sigma_{#font[12]{c}}^{0}) #minus m(#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}})} [MeV/#font[12]{c}^{2}]");
   frame_4cc9a00__1->GetXaxis()->SetNdivisions(505);
   frame_4cc9a00__1->GetXaxis()->SetLabelFont(132);
   frame_4cc9a00__1->GetXaxis()->SetLabelOffset(0.01);
   frame_4cc9a00__1->GetXaxis()->SetLabelSize(0.06);
   frame_4cc9a00__1->GetXaxis()->SetTitleSize(0.072);
   frame_4cc9a00__1->GetXaxis()->SetTitleOffset(0.95);
   frame_4cc9a00__1->GetXaxis()->SetTitleFont(132);
   frame_4cc9a00__1->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_4cc9a00__1->GetYaxis()->SetLabelFont(132);
   frame_4cc9a00__1->GetYaxis()->SetLabelOffset(0.01);
   frame_4cc9a00__1->GetYaxis()->SetLabelSize(0.06);
   frame_4cc9a00__1->GetYaxis()->SetTitleSize(0.072);
   frame_4cc9a00__1->GetYaxis()->SetTitleOffset(0.95);
   frame_4cc9a00__1->GetYaxis()->SetTitleFont(132);
   frame_4cc9a00__1->GetZaxis()->SetLabelFont(132);
   frame_4cc9a00__1->GetZaxis()->SetLabelSize(0.06);
   frame_4cc9a00__1->GetZaxis()->SetTitleSize(0.072);
   frame_4cc9a00__1->GetZaxis()->SetTitleOffset(1.2);
   frame_4cc9a00__1->GetZaxis()->SetTitleFont(132);
   frame_4cc9a00__1->Draw("FUNC");
   
   Double_t h_sigData_fx3001[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sigData_fy3001[65] = {
   1,
   0,
   1,
   1,
   1,
   2,
   4,
   3,
   1,
   3,
   2,
   2,
   3,
   2,
   3,
   2,
   2,
   3,
   0,
   1,
   5,
   3,
   1,
   4,
   3,
   4,
   5,
   4,
   3,
   1,
   2,
   3,
   2,
   5,
   0,
   2,
   5,
   4,
   5,
   2,
   4,
   2,
   2,
   3,
   0,
   3,
   1,
   1,
   1,
   2,
   2,
   4,
   3,
   2,
   2,
   2,
   3,
   4,
   2,
   2,
   0,
   0,
   5,
   4,
   2};
   Double_t h_sigData_felx3001[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fely3001[65] = {
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.914339,
   1.632705,
   0.8272462,
   1.632705,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.632705,
   0,
   0.8272462,
   2.159691,
   1.632705,
   0.8272462,
   1.914339,
   1.632705,
   1.914339,
   2.159691,
   1.914339,
   1.632705,
   0.8272462,
   1.291815,
   1.632705,
   1.291815,
   2.159691,
   0,
   1.291815,
   2.159691,
   1.914339,
   2.159691,
   1.291815,
   1.914339,
   1.291815,
   1.291815,
   1.632705,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   1.914339,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   1.632705,
   1.914339,
   1.291815,
   1.291815,
   0,
   0,
   2.159691,
   1.914339,
   1.291815};
   Double_t h_sigData_fehx3001[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fehy3001[65] = {
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   3.162753,
   2.918186,
   2.299527,
   2.918186,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   3.382473,
   2.918186,
   2.299527,
   3.162753,
   2.918186,
   3.162753,
   3.382473,
   3.162753,
   2.918186,
   2.299527,
   2.63786,
   2.918186,
   2.63786,
   3.382473,
   1.147874,
   2.63786,
   3.382473,
   3.162753,
   3.382473,
   2.63786,
   3.162753,
   2.63786,
   2.63786,
   2.918186,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   3.162753,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   2.918186,
   3.162753,
   2.63786,
   2.63786,
   1.147874,
   1.147874,
   3.382473,
   3.162753,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,h_sigData_fx3001,h_sigData_fy3001,h_sigData_felx3001,h_sigData_fehx3001,h_sigData_fely3001,h_sigData_fehy3001);
   grae->SetName("h_sigData");
   grae->SetTitle("Histogram of sigData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sigData3001 = new TH1F("Graph_h_sigData3001","Histogram of sigData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sigData3001->SetMinimum(0);
   Graph_h_sigData3001->SetMaximum(9.22072);
   Graph_h_sigData3001->SetDirectory(0);
   Graph_h_sigData3001->SetStats(0);
   Graph_h_sigData3001->SetLineWidth(2);
   Graph_h_sigData3001->SetMarkerStyle(20);
   Graph_h_sigData3001->GetXaxis()->SetNdivisions(505);
   Graph_h_sigData3001->GetXaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3001->GetXaxis()->SetTitleFont(132);
   Graph_h_sigData3001->GetYaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3001->GetYaxis()->SetTitleFont(132);
   Graph_h_sigData3001->GetZaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sigData3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sigData3001);
   
   grae->Draw("p");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fx1[115] = {
   -6.5065,
   -6.5,
   0,
   0.8125,
   1.625,
   2.4375,
   3.25,
   4.875,
   6.5,
   8.125,
   9.75,
   13,
   16.25,
   19.5,
   22.75,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fy1[115] = {
   0,
   0,
   0,
   0.2108978,
   0.3045068,
   0.3772525,
   0.4389801,
   0.5430039,
   0.6308684,
   0.7082038,
   0.7779343,
   0.9009999,
   1.008301,
   1.104132,
   1.191079,
   1.270851,
   1.413359,
   1.538066,
   1.648872,
   1.748369,
   1.838398,
   1.920325,
   1.995203,
   2.063866,
   2.126989,
   2.185131,
   2.238759,
   2.288273,
   2.334015,
   2.376284,
   2.415341,
   2.45142,
   2.484725,
   2.515441,
   2.543736,
   2.569761,
   2.593652,
   2.615535,
   2.635526,
   2.65373,
   2.670246,
   2.685164,
   2.698568,
   2.710537,
   2.721143,
   2.730456,
   2.738539,
   2.745453,
   2.751254,
   2.755995,
   2.759726,
   2.762496,
   2.764348,
   2.765326,
   2.765469,
   2.764817,
   2.763404,
   2.761267,
   2.758437,
   2.754946,
   2.750823,
   2.746099,
   2.740798,
   2.734948,
   2.728574,
   2.721698,
   2.714345,
   2.706534,
   2.698289,
   2.689628,
   2.68057,
   2.671135,
   2.661339,
   2.6512,
   2.640734,
   2.629956,
   2.618882,
   2.607526,
   2.595903,
   2.584024,
   2.571905,
   2.559555,
   2.546989,
   2.534216,
   2.521249,
   2.508097,
   2.494772,
   2.481282,
   2.467639,
   2.45385,
   2.439924,
   2.425871,
   2.411698,
   2.397413,
   2.383024,
   2.368539,
   2.353964,
   2.339307,
   2.324573,
   2.30977,
   2.294904,
   2.27998,
   2.265004,
   2.249982,
   2.234919,
   2.21982,
   2.204691,
   2.189535,
   2.174358,
   2.159164,
   2.143958,
   2.128743,
   2.128743,
   2.128743,
   0};
   TGraph *graph = new TGraph(115,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fx1,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fy1);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1","Projection of weighted sum of RS components",115,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMaximum(3.042016);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]1);
   
   graph->Draw("l");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fx2[106] = {
   -6.5065,
   -6.5,
   0,
   6.5,
   13,
   19.5,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fy2[106] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(106,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fx2,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fy2);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2","Projection of weighted sum of RS components",106,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMaximum(1.1);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]2);
   
   graph->Draw("l");
   
   Double_t h_sigData_fx3002[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sigData_fy3002[65] = {
   1,
   0,
   1,
   1,
   1,
   2,
   4,
   3,
   1,
   3,
   2,
   2,
   3,
   2,
   3,
   2,
   2,
   3,
   0,
   1,
   5,
   3,
   1,
   4,
   3,
   4,
   5,
   4,
   3,
   1,
   2,
   3,
   2,
   5,
   0,
   2,
   5,
   4,
   5,
   2,
   4,
   2,
   2,
   3,
   0,
   3,
   1,
   1,
   1,
   2,
   2,
   4,
   3,
   2,
   2,
   2,
   3,
   4,
   2,
   2,
   0,
   0,
   5,
   4,
   2};
   Double_t h_sigData_felx3002[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fely3002[65] = {
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.914339,
   1.632705,
   0.8272462,
   1.632705,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.632705,
   0,
   0.8272462,
   2.159691,
   1.632705,
   0.8272462,
   1.914339,
   1.632705,
   1.914339,
   2.159691,
   1.914339,
   1.632705,
   0.8272462,
   1.291815,
   1.632705,
   1.291815,
   2.159691,
   0,
   1.291815,
   2.159691,
   1.914339,
   2.159691,
   1.291815,
   1.914339,
   1.291815,
   1.291815,
   1.632705,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   1.914339,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   1.632705,
   1.914339,
   1.291815,
   1.291815,
   0,
   0,
   2.159691,
   1.914339,
   1.291815};
   Double_t h_sigData_fehx3002[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fehy3002[65] = {
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   3.162753,
   2.918186,
   2.299527,
   2.918186,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   3.382473,
   2.918186,
   2.299527,
   3.162753,
   2.918186,
   3.162753,
   3.382473,
   3.162753,
   2.918186,
   2.299527,
   2.63786,
   2.918186,
   2.63786,
   3.382473,
   1.147874,
   2.63786,
   3.382473,
   3.162753,
   3.382473,
   2.63786,
   3.162753,
   2.63786,
   2.63786,
   2.918186,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   3.162753,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   2.918186,
   3.162753,
   2.63786,
   2.63786,
   1.147874,
   1.147874,
   3.382473,
   3.162753,
   2.63786};
   grae = new TGraphAsymmErrors(65,h_sigData_fx3002,h_sigData_fy3002,h_sigData_felx3002,h_sigData_fehx3002,h_sigData_fely3002,h_sigData_fehy3002);
   grae->SetName("h_sigData");
   grae->SetTitle("Histogram of sigData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sigData3002 = new TH1F("Graph_h_sigData3002","Histogram of sigData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sigData3002->SetMinimum(0);
   Graph_h_sigData3002->SetMaximum(9.22072);
   Graph_h_sigData3002->SetDirectory(0);
   Graph_h_sigData3002->SetStats(0);
   Graph_h_sigData3002->SetLineWidth(2);
   Graph_h_sigData3002->SetMarkerStyle(20);
   Graph_h_sigData3002->GetXaxis()->SetNdivisions(505);
   Graph_h_sigData3002->GetXaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3002->GetXaxis()->SetTitleFont(132);
   Graph_h_sigData3002->GetYaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3002->GetYaxis()->SetTitleFont(132);
   Graph_h_sigData3002->GetZaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sigData3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sigData3002);
   
   grae->Draw("p");
   
   TH1D *frame_4cc9a00__2 = new TH1D("frame_4cc9a00__2"," ",100,0,650);
   frame_4cc9a00__2->SetBinContent(1,8.801596);
   frame_4cc9a00__2->SetMaximum(8.801596);
   frame_4cc9a00__2->SetEntries(1);
   frame_4cc9a00__2->SetDirectory(0);
   frame_4cc9a00__2->SetStats(0);
   frame_4cc9a00__2->SetLineWidth(2);
   frame_4cc9a00__2->SetMarkerStyle(20);
   frame_4cc9a00__2->GetXaxis()->SetTitle("#font[12]{m(#Sigma_{#font[12]{c}}^{0}#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}}) #minus m(#Sigma_{#font[12]{c}}^{0}) #minus m(#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}})} [MeV/#font[12]{c}^{2}]");
   frame_4cc9a00__2->GetXaxis()->SetNdivisions(505);
   frame_4cc9a00__2->GetXaxis()->SetLabelFont(132);
   frame_4cc9a00__2->GetXaxis()->SetLabelOffset(0.01);
   frame_4cc9a00__2->GetXaxis()->SetLabelSize(0.06);
   frame_4cc9a00__2->GetXaxis()->SetTitleSize(0.072);
   frame_4cc9a00__2->GetXaxis()->SetTitleOffset(0.95);
   frame_4cc9a00__2->GetXaxis()->SetTitleFont(132);
   frame_4cc9a00__2->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_4cc9a00__2->GetYaxis()->SetLabelFont(132);
   frame_4cc9a00__2->GetYaxis()->SetLabelOffset(0.01);
   frame_4cc9a00__2->GetYaxis()->SetLabelSize(0.06);
   frame_4cc9a00__2->GetYaxis()->SetTitleSize(0.072);
   frame_4cc9a00__2->GetYaxis()->SetTitleOffset(0.95);
   frame_4cc9a00__2->GetYaxis()->SetTitleFont(132);
   frame_4cc9a00__2->GetZaxis()->SetLabelFont(132);
   frame_4cc9a00__2->GetZaxis()->SetLabelSize(0.06);
   frame_4cc9a00__2->GetZaxis()->SetTitleSize(0.072);
   frame_4cc9a00__2->GetZaxis()->SetTitleOffset(1.2);
   frame_4cc9a00__2->GetZaxis()->SetTitleFont(132);
   frame_4cc9a00__2->Draw("AXISSAME");
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/Fig2b.C <==
void Fig2b()
{
//=========Macro generated from canvas: c4/c4
//=========  (Mon Apr  8 17:23:20 2024) by ROOT version 6.24/08
   TCanvas *c4 = new TCanvas("c4", "c4",0,0,1300,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c4->Range(-112.3457,-0.7106672,690.1235,3.731003);
   c4->SetFillColor(0);
   c4->SetBorderMode(0);
   c4->SetBorderSize(2);
   c4->SetTickx(1);
   c4->SetTicky(1);
   c4->SetLeftMargin(0.14);
   c4->SetRightMargin(0.05);
   c4->SetTopMargin(0.06);
   c4->SetBottomMargin(0.16);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   
   TH1D *frame_503df40__3 = new TH1D("frame_503df40__3"," ",100,0,650);
   frame_503df40__3->SetBinContent(1,3.464503);
   frame_503df40__3->SetMaximum(3.464503);
   frame_503df40__3->SetEntries(1);
   frame_503df40__3->SetDirectory(0);
   frame_503df40__3->SetStats(0);
   frame_503df40__3->SetLineWidth(2);
   frame_503df40__3->SetMarkerStyle(20);
   frame_503df40__3->GetXaxis()->SetTitle("#font[12]{m(#Sigma_{#font[12]{c}}^{0}#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}}) #minus m(#Sigma_{#font[12]{c}}^{0}) #minus m(#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}})} [MeV/#font[12]{c}^{2}]");
   frame_503df40__3->GetXaxis()->SetNdivisions(505);
   frame_503df40__3->GetXaxis()->SetLabelFont(132);
   frame_503df40__3->GetXaxis()->SetLabelOffset(0.01);
   frame_503df40__3->GetXaxis()->SetLabelSize(0.06);
   frame_503df40__3->GetXaxis()->SetTitleSize(0.072);
   frame_503df40__3->GetXaxis()->SetTitleOffset(0.95);
   frame_503df40__3->GetXaxis()->SetTitleFont(132);
   frame_503df40__3->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_503df40__3->GetYaxis()->SetLabelFont(132);
   frame_503df40__3->GetYaxis()->SetLabelOffset(0.01);
   frame_503df40__3->GetYaxis()->SetLabelSize(0.06);
   frame_503df40__3->GetYaxis()->SetTitleSize(0.072);
   frame_503df40__3->GetYaxis()->SetTitleOffset(0.95);
   frame_503df40__3->GetYaxis()->SetTitleFont(132);
   frame_503df40__3->GetZaxis()->SetLabelFont(132);
   frame_503df40__3->GetZaxis()->SetLabelSize(0.06);
   frame_503df40__3->GetZaxis()->SetTitleSize(0.072);
   frame_503df40__3->GetZaxis()->SetTitleOffset(1.2);
   frame_503df40__3->GetZaxis()->SetTitleFont(132);
   frame_503df40__3->Draw("FUNC");
   
   Double_t h_sideData_fx3003[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sideData_fy3003[65] = {
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0};
   Double_t h_sideData_felx3003[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sideData_fely3003[65] = {
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0,
   0};
   Double_t h_sideData_fehx3003[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sideData_fehy3003[65] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,h_sideData_fx3003,h_sideData_fy3003,h_sideData_felx3003,h_sideData_fehx3003,h_sideData_fely3003,h_sideData_fehy3003);
   grae->SetName("h_sideData");
   grae->SetTitle("Histogram of sideData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sideData3003 = new TH1F("Graph_h_sideData3003","Histogram of sideData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sideData3003->SetMinimum(0);
   Graph_h_sideData3003->SetMaximum(3.629479);
   Graph_h_sideData3003->SetDirectory(0);
   Graph_h_sideData3003->SetStats(0);
   Graph_h_sideData3003->SetLineWidth(2);
   Graph_h_sideData3003->SetMarkerStyle(20);
   Graph_h_sideData3003->GetXaxis()->SetNdivisions(505);
   Graph_h_sideData3003->GetXaxis()->SetLabelFont(132);
   Graph_h_sideData3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sideData3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sideData3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sideData3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sideData3003->GetXaxis()->SetTitleFont(132);
   Graph_h_sideData3003->GetYaxis()->SetLabelFont(132);
   Graph_h_sideData3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sideData3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sideData3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sideData3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sideData3003->GetYaxis()->SetTitleFont(132);
   Graph_h_sideData3003->GetZaxis()->SetLabelFont(132);
   Graph_h_sideData3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sideData3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sideData3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sideData3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sideData3003);
   
   grae->Draw("p");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fx3[115] = {
   -6.5065,
   -6.5,
   0,
   0.8125,
   1.625,
   2.4375,
   3.25,
   4.875,
   6.5,
   8.125,
   9.75,
   13,
   16.25,
   19.5,
   22.75,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fy3[115] = {
   0,
   0,
   0,
   0.01351909,
   0.01951967,
   0.02418285,
   0.02813975,
   0.03480794,
   0.04044028,
   0.04539768,
   0.04986758,
   0.0577564,
   0.06463469,
   0.07077768,
   0.07635123,
   0.08146484,
   0.09059991,
   0.098594,
   0.1056969,
   0.1120749,
   0.117846,
   0.1230978,
   0.1278977,
   0.1322991,
   0.1363455,
   0.1400725,
   0.1435102,
   0.1466841,
   0.1496163,
   0.1523259,
   0.1548296,
   0.1571423,
   0.1592772,
   0.1612462,
   0.16306,
   0.1647282,
   0.1662597,
   0.1676625,
   0.168944,
   0.1701109,
   0.1711696,
   0.1721259,
   0.1729851,
   0.1737523,
   0.1744323,
   0.1750292,
   0.1755474,
   0.1759906,
   0.1763624,
   0.1766663,
   0.1769055,
   0.1770831,
   0.1772018,
   0.1772645,
   0.1772737,
   0.1772318,
   0.1771413,
   0.1770043,
   0.1768229,
   0.1765991,
   0.1763348,
   0.176032,
   0.1756922,
   0.1753172,
   0.1749086,
   0.1744678,
   0.1739964,
   0.1734958,
   0.1729672,
   0.172412,
   0.1718314,
   0.1712266,
   0.1705986,
   0.1699487,
   0.1692778,
   0.1685869,
   0.1678771,
   0.1671491,
   0.166404,
   0.1656426,
   0.1648657,
   0.1640741,
   0.1632685,
   0.1624497,
   0.1616185,
   0.1607755,
   0.1599213,
   0.1590566,
   0.158182,
   0.157298,
   0.1564054,
   0.1555045,
   0.154596,
   0.1536803,
   0.152758,
   0.1518294,
   0.1508952,
   0.1499556,
   0.1490111,
   0.1480622,
   0.1471092,
   0.1461526,
   0.1451926,
   0.1442296,
   0.143264,
   0.1422962,
   0.1413263,
   0.1403548,
   0.1393819,
   0.138408,
   0.1374332,
   0.1364579,
   0.1364579,
   0.1364579,
   0};
   TGraph *graph = new TGraph(115,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fx3,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fy3);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3","Projection of weighted sum of RS components",115,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetMaximum(0.195001);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]3);
   
   graph->Draw("l");
   
   TH1D *frame_503df40__4 = new TH1D("frame_503df40__4"," ",100,0,650);
   frame_503df40__4->SetBinContent(1,3.464503);
   frame_503df40__4->SetMaximum(3.464503);
   frame_503df40__4->SetEntries(1);
   frame_503df40__4->SetDirectory(0);
   frame_503df40__4->SetStats(0);
   frame_503df40__4->SetLineWidth(2);
   frame_503df40__4->SetMarkerStyle(20);
   frame_503df40__4->GetXaxis()->SetTitle("#font[12]{m(#Sigma_{#font[12]{c}}^{0}#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}}) #minus m(#Sigma_{#font[12]{c}}^{0}) #minus m(#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}})} [MeV/#font[12]{c}^{2}]");
   frame_503df40__4->GetXaxis()->SetNdivisions(505);
   frame_503df40__4->GetXaxis()->SetLabelFont(132);
   frame_503df40__4->GetXaxis()->SetLabelOffset(0.01);
   frame_503df40__4->GetXaxis()->SetLabelSize(0.06);
   frame_503df40__4->GetXaxis()->SetTitleSize(0.072);
   frame_503df40__4->GetXaxis()->SetTitleOffset(0.95);
   frame_503df40__4->GetXaxis()->SetTitleFont(132);
   frame_503df40__4->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_503df40__4->GetYaxis()->SetLabelFont(132);
   frame_503df40__4->GetYaxis()->SetLabelOffset(0.01);
   frame_503df40__4->GetYaxis()->SetLabelSize(0.06);
   frame_503df40__4->GetYaxis()->SetTitleSize(0.072);
   frame_503df40__4->GetYaxis()->SetTitleOffset(0.95);
   frame_503df40__4->GetYaxis()->SetTitleFont(132);
   frame_503df40__4->GetZaxis()->SetLabelFont(132);
   frame_503df40__4->GetZaxis()->SetLabelSize(0.06);
   frame_503df40__4->GetZaxis()->SetTitleSize(0.072);
   frame_503df40__4->GetZaxis()->SetTitleOffset(1.2);
   frame_503df40__4->GetZaxis()->SetTitleFont(132);
   frame_503df40__4->Draw("AXISSAME");
   c4->Modified();
   c4->cd();
   c4->SetSelected(c4);
}


==> figs/Fig2c.C <==
void Fig2c()
{
//=========Macro generated from canvas: c3/c3
//=========  (Mon Apr  8 17:25:07 2024) by ROOT version 6.24/08
   TCanvas *c3 = new TCanvas("c3", "c3",0,0,2600,1800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(-112.3457,-3.56673,690.1235,18.72533);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.06);
   c3->SetBottomMargin(0.16);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   TH1D *frame_395f500__1 = new TH1D("frame_395f500__1"," ",100,0,650);
   frame_395f500__1->SetBinContent(1,17.38781);
   frame_395f500__1->SetMaximum(17.38781);
   frame_395f500__1->SetEntries(1);
   frame_395f500__1->SetDirectory(0);
   frame_395f500__1->SetStats(0);
   frame_395f500__1->SetLineWidth(2);
   frame_395f500__1->SetMarkerStyle(20);
   frame_395f500__1->GetXaxis()->SetTitle("#it{m(#Sigma_{#font[12]{c}}^{*++}#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}}) #minus m(#Sigma_{#font[12]{c}}^{*++}) #minus m(#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}})} [MeV/#font[12]{c}^{2}]");
   frame_395f500__1->GetXaxis()->SetNdivisions(505);
   frame_395f500__1->GetXaxis()->SetLabelFont(132);
   frame_395f500__1->GetXaxis()->SetLabelOffset(0.01);
   frame_395f500__1->GetXaxis()->SetLabelSize(0.06);
   frame_395f500__1->GetXaxis()->SetTitleSize(0.072);
   frame_395f500__1->GetXaxis()->SetTitleOffset(0.95);
   frame_395f500__1->GetXaxis()->SetTitleFont(132);
   frame_395f500__1->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_395f500__1->GetYaxis()->SetLabelFont(132);
   frame_395f500__1->GetYaxis()->SetLabelOffset(0.01);
   frame_395f500__1->GetYaxis()->SetLabelSize(0.06);
   frame_395f500__1->GetYaxis()->SetTitleSize(0.072);
   frame_395f500__1->GetYaxis()->SetTitleOffset(0.95);
   frame_395f500__1->GetYaxis()->SetTitleFont(132);
   frame_395f500__1->GetZaxis()->SetLabelFont(132);
   frame_395f500__1->GetZaxis()->SetLabelSize(0.06);
   frame_395f500__1->GetZaxis()->SetTitleSize(0.072);
   frame_395f500__1->GetZaxis()->SetTitleOffset(1.2);
   frame_395f500__1->GetZaxis()->SetTitleFont(132);
   frame_395f500__1->Draw("FUNC");
   
   Double_t h_sigData_fx3001[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sigData_fy3001[65] = {
   2,
   2,
   2,
   12,
   2,
   4,
   7,
   6,
   9,
   8,
   5,
   5,
   6,
   5,
   11,
   3,
   8,
   8,
   6,
   4,
   11,
   5,
   7,
   4,
   6,
   4,
   8,
   6,
   6,
   4,
   0,
   6,
   7,
   7,
   9,
   5,
   10,
   9,
   8,
   5,
   5,
   6,
   6,
   8,
   5,
   7,
   6,
   10,
   7,
   12,
   8,
   4,
   10,
   4,
   2,
   8,
   5,
   8,
   4,
   9,
   7,
   7,
   8,
   10,
   7};
   Double_t h_sigData_felx3001[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fely3001[65] = {
   1.291815,
   1.291815,
   1.291815,
   3.415266,
   1.291815,
   1.914339,
   2.58147,
   2.379931,
   2.943461,
   2.768386,
   2.159691,
   2.159691,
   2.379931,
   2.159691,
   3.265579,
   1.632705,
   2.768386,
   2.768386,
   2.379931,
   1.914339,
   3.265579,
   2.159691,
   2.58147,
   1.914339,
   2.379931,
   1.914339,
   2.768386,
   2.379931,
   2.379931,
   1.914339,
   0,
   2.379931,
   2.58147,
   2.58147,
   2.943461,
   2.159691,
   3.108694,
   2.943461,
   2.768386,
   2.159691,
   2.159691,
   2.379931,
   2.379931,
   2.768386,
   2.159691,
   2.58147,
   2.379931,
   3.108694,
   2.58147,
   3.415266,
   2.768386,
   1.914339,
   3.108694,
   1.914339,
   1.291815,
   2.768386,
   2.159691,
   2.768386,
   1.914339,
   2.943461,
   2.58147,
   2.58147,
   2.768386,
   3.108694,
   2.58147};
   Double_t h_sigData_fehx3001[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fehy3001[65] = {
   2.63786,
   2.63786,
   2.63786,
   4.559819,
   2.63786,
   3.162753,
   3.770281,
   3.583642,
   4.110204,
   3.945142,
   3.382473,
   3.382473,
   3.583642,
   3.382473,
   4.416521,
   2.918186,
   3.945142,
   3.945142,
   3.583642,
   3.162753,
   4.416521,
   3.382473,
   3.770281,
   3.162753,
   3.583642,
   3.162753,
   3.945142,
   3.583642,
   3.583642,
   3.162753,
   1.147874,
   3.583642,
   3.770281,
   3.770281,
   4.110204,
   3.382473,
   4.26695,
   4.110204,
   3.945142,
   3.382473,
   3.382473,
   3.583642,
   3.583642,
   3.945142,
   3.382473,
   3.770281,
   3.583642,
   4.26695,
   3.770281,
   4.559819,
   3.945142,
   3.162753,
   4.26695,
   3.162753,
   2.63786,
   3.945142,
   3.382473,
   3.945142,
   3.162753,
   4.110204,
   3.770281,
   3.770281,
   3.945142,
   4.26695,
   3.770281};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,h_sigData_fx3001,h_sigData_fy3001,h_sigData_felx3001,h_sigData_fehx3001,h_sigData_fely3001,h_sigData_fehy3001);
   grae->SetName("h_sigData");
   grae->SetTitle("Histogram of sigData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sigData3001 = new TH1F("Graph_h_sigData3001","Histogram of sigData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sigData3001->SetMinimum(0);
   Graph_h_sigData3001->SetMaximum(18.2158);
   Graph_h_sigData3001->SetDirectory(0);
   Graph_h_sigData3001->SetStats(0);
   Graph_h_sigData3001->SetLineWidth(2);
   Graph_h_sigData3001->SetMarkerStyle(20);
   Graph_h_sigData3001->GetXaxis()->SetNdivisions(505);
   Graph_h_sigData3001->GetXaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3001->GetXaxis()->SetTitleFont(132);
   Graph_h_sigData3001->GetYaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3001->GetYaxis()->SetTitleFont(132);
   Graph_h_sigData3001->GetZaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sigData3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sigData3001);
   
   grae->Draw("p");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fx1[117] = {
   -6.5065,
   -6.5,
   0,
   0.8125,
   1.625,
   2.4375,
   3.25,
   4.0625,
   4.875,
   6.5,
   8.125,
   9.75,
   11.375,
   13,
   16.25,
   19.5,
   22.75,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fy1[117] = {
   0,
   0,
   0,
   2.006997,
   2.364528,
   2.601968,
   2.784351,
   2.934246,
   3.062408,
   3.275418,
   3.450014,
   3.598894,
   3.729192,
   3.845352,
   4.046258,
   4.216626,
   4.364898,
   4.496336,
   4.721748,
   4.910673,
   5.073138,
   5.215404,
   5.341665,
   5.454882,
   5.557233,
   5.650369,
   5.735576,
   5.813877,
   5.886099,
   5.952924,
   6.014921,
   6.072567,
   6.126272,
   6.176385,
   6.223212,
   6.267018,
   6.308036,
   6.346473,
   6.382512,
   6.416319,
   6.448039,
   6.477806,
   6.505741,
   6.531952,
   6.556539,
   6.579594,
   6.601199,
   6.621432,
   6.640363,
   6.658059,
   6.674579,
   6.68998,
   6.704315,
   6.717633,
   6.729978,
   6.741395,
   6.751922,
   6.761598,
   6.770459,
   6.778536,
   6.785862,
   6.792466,
   6.798376,
   6.803619,
   6.80822,
   6.812203,
   6.815589,
   6.818402,
   6.82066,
   6.822384,
   6.823593,
   6.824303,
   6.824531,
   6.824295,
   6.823609,
   6.822488,
   6.820946,
   6.818996,
   6.816653,
   6.813927,
   6.810832,
   6.807378,
   6.803577,
   6.799439,
   6.794975,
   6.790194,
   6.785105,
   6.779719,
   6.774044,
   6.768087,
   6.761859,
   6.755365,
   6.748615,
   6.741615,
   6.734373,
   6.726895,
   6.719188,
   6.71126,
   6.703115,
   6.69476,
   6.686201,
   6.677444,
   6.668493,
   6.659356,
   6.650036,
   6.640539,
   6.63087,
   6.621033,
   6.611033,
   6.600874,
   6.590562,
   6.5801,
   6.569492,
   6.558743,
   6.558743,
   6.558743,
   0};
   TGraph *graph = new TGraph(117,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fx1,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fy1);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1","Projection of weighted sum of RS components",117,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMaximum(7.506984);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]1);
   
   graph->Draw("l");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fx2[106] = {
   -6.5065,
   -6.5,
   0,
   6.5,
   13,
   19.5,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fy2[106] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(106,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fx2,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fy2);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2","Projection of weighted sum of RS components",106,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMaximum(1.1);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]2);
   
   graph->Draw("l");
   
   Double_t h_sigData_fx3002[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sigData_fy3002[65] = {
   2,
   2,
   2,
   12,
   2,
   4,
   7,
   6,
   9,
   8,
   5,
   5,
   6,
   5,
   11,
   3,
   8,
   8,
   6,
   4,
   11,
   5,
   7,
   4,
   6,
   4,
   8,
   6,
   6,
   4,
   0,
   6,
   7,
   7,
   9,
   5,
   10,
   9,
   8,
   5,
   5,
   6,
   6,
   8,
   5,
   7,
   6,
   10,
   7,
   12,
   8,
   4,
   10,
   4,
   2,
   8,
   5,
   8,
   4,
   9,
   7,
   7,
   8,
   10,
   7};
   Double_t h_sigData_felx3002[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fely3002[65] = {
   1.291815,
   1.291815,
   1.291815,
   3.415266,
   1.291815,
   1.914339,
   2.58147,
   2.379931,
   2.943461,
   2.768386,
   2.159691,
   2.159691,
   2.379931,
   2.159691,
   3.265579,
   1.632705,
   2.768386,
   2.768386,
   2.379931,
   1.914339,
   3.265579,
   2.159691,
   2.58147,
   1.914339,
   2.379931,
   1.914339,
   2.768386,
   2.379931,
   2.379931,
   1.914339,
   0,
   2.379931,
   2.58147,
   2.58147,
   2.943461,
   2.159691,
   3.108694,
   2.943461,
   2.768386,
   2.159691,
   2.159691,
   2.379931,
   2.379931,
   2.768386,
   2.159691,
   2.58147,
   2.379931,
   3.108694,
   2.58147,
   3.415266,
   2.768386,
   1.914339,
   3.108694,
   1.914339,
   1.291815,
   2.768386,
   2.159691,
   2.768386,
   1.914339,
   2.943461,
   2.58147,
   2.58147,
   2.768386,
   3.108694,
   2.58147};
   Double_t h_sigData_fehx3002[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fehy3002[65] = {
   2.63786,
   2.63786,
   2.63786,
   4.559819,
   2.63786,
   3.162753,
   3.770281,
   3.583642,
   4.110204,
   3.945142,
   3.382473,
   3.382473,
   3.583642,
   3.382473,
   4.416521,
   2.918186,
   3.945142,
   3.945142,
   3.583642,
   3.162753,
   4.416521,
   3.382473,
   3.770281,
   3.162753,
   3.583642,
   3.162753,
   3.945142,
   3.583642,
   3.583642,
   3.162753,
   1.147874,
   3.583642,
   3.770281,
   3.770281,
   4.110204,
   3.382473,
   4.26695,
   4.110204,
   3.945142,
   3.382473,
   3.382473,
   3.583642,
   3.583642,
   3.945142,
   3.382473,
   3.770281,
   3.583642,
   4.26695,
   3.770281,
   4.559819,
   3.945142,
   3.162753,
   4.26695,
   3.162753,
   2.63786,
   3.945142,
   3.382473,
   3.945142,
   3.162753,
   4.110204,
   3.770281,
   3.770281,
   3.945142,
   4.26695,
   3.770281};
   grae = new TGraphAsymmErrors(65,h_sigData_fx3002,h_sigData_fy3002,h_sigData_felx3002,h_sigData_fehx3002,h_sigData_fely3002,h_sigData_fehy3002);
   grae->SetName("h_sigData");
   grae->SetTitle("Histogram of sigData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sigData3002 = new TH1F("Graph_h_sigData3002","Histogram of sigData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sigData3002->SetMinimum(0);
   Graph_h_sigData3002->SetMaximum(18.2158);
   Graph_h_sigData3002->SetDirectory(0);
   Graph_h_sigData3002->SetStats(0);
   Graph_h_sigData3002->SetLineWidth(2);
   Graph_h_sigData3002->SetMarkerStyle(20);
   Graph_h_sigData3002->GetXaxis()->SetNdivisions(505);
   Graph_h_sigData3002->GetXaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3002->GetXaxis()->SetTitleFont(132);
   Graph_h_sigData3002->GetYaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3002->GetYaxis()->SetTitleFont(132);
   Graph_h_sigData3002->GetZaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sigData3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sigData3002);
   
   grae->Draw("p");
   
   TH1D *frame_395f500__2 = new TH1D("frame_395f500__2"," ",100,0,650);
   frame_395f500__2->SetBinContent(1,17.38781);
   frame_395f500__2->SetMaximum(17.38781);
   frame_395f500__2->SetEntries(1);
   frame_395f500__2->SetDirectory(0);
   frame_395f500__2->SetStats(0);
   frame_395f500__2->SetLineWidth(2);
   frame_395f500__2->SetMarkerStyle(20);
   frame_395f500__2->GetXaxis()->SetTitle("#it{m(#Sigma_{#font[12]{c}}^{*++}#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}}) #minus m(#Sigma_{#font[12]{c}}^{*++}) #minus m(#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}})} [MeV/#font[12]{c}^{2}]");
   frame_395f500__2->GetXaxis()->SetNdivisions(505);
   frame_395f500__2->GetXaxis()->SetLabelFont(132);
   frame_395f500__2->GetXaxis()->SetLabelOffset(0.01);
   frame_395f500__2->GetXaxis()->SetLabelSize(0.06);
   frame_395f500__2->GetXaxis()->SetTitleSize(0.072);
   frame_395f500__2->GetXaxis()->SetTitleOffset(0.95);
   frame_395f500__2->GetXaxis()->SetTitleFont(132);
   frame_395f500__2->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_395f500__2->GetYaxis()->SetLabelFont(132);
   frame_395f500__2->GetYaxis()->SetLabelOffset(0.01);
   frame_395f500__2->GetYaxis()->SetLabelSize(0.06);
   frame_395f500__2->GetYaxis()->SetTitleSize(0.072);
   frame_395f500__2->GetYaxis()->SetTitleOffset(0.95);
   frame_395f500__2->GetYaxis()->SetTitleFont(132);
   frame_395f500__2->GetZaxis()->SetLabelFont(132);
   frame_395f500__2->GetZaxis()->SetLabelSize(0.06);
   frame_395f500__2->GetZaxis()->SetTitleSize(0.072);
   frame_395f500__2->GetZaxis()->SetTitleOffset(1.2);
   frame_395f500__2->GetZaxis()->SetTitleFont(132);
   frame_395f500__2->Draw("AXISSAME");
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/Fig2d.C <==
void Fig2d()
{
//=========Macro generated from canvas: c4/c4
//=========  (Mon Apr  8 17:25:07 2024) by ROOT version 6.24/08
   TCanvas *c4 = new TCanvas("c4", "c4",0,0,1300,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c4->Range(-112.3457,-2.064169,690.1235,10.83689);
   c4->SetFillColor(0);
   c4->SetBorderMode(0);
   c4->SetBorderSize(2);
   c4->SetTickx(1);
   c4->SetTicky(1);
   c4->SetLeftMargin(0.14);
   c4->SetRightMargin(0.05);
   c4->SetTopMargin(0.06);
   c4->SetBottomMargin(0.16);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   
   TH1D *frame_3b7c3c0__3 = new TH1D("frame_3b7c3c0__3"," ",100,0,650);
   frame_3b7c3c0__3->SetBinContent(1,10.06282);
   frame_3b7c3c0__3->SetMaximum(10.06282);
   frame_3b7c3c0__3->SetEntries(1);
   frame_3b7c3c0__3->SetDirectory(0);
   frame_3b7c3c0__3->SetStats(0);
   frame_3b7c3c0__3->SetLineWidth(2);
   frame_3b7c3c0__3->SetMarkerStyle(20);
   frame_3b7c3c0__3->GetXaxis()->SetTitle("#it{m(#Sigma_{#font[12]{c}}^{*++}#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}}) #minus m(#Sigma_{#font[12]{c}}^{*++}) #minus m(#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}})} [MeV/#font[12]{c}^{2}]");
   frame_3b7c3c0__3->GetXaxis()->SetNdivisions(505);
   frame_3b7c3c0__3->GetXaxis()->SetLabelFont(132);
   frame_3b7c3c0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_3b7c3c0__3->GetXaxis()->SetLabelSize(0.06);
   frame_3b7c3c0__3->GetXaxis()->SetTitleSize(0.072);
   frame_3b7c3c0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_3b7c3c0__3->GetXaxis()->SetTitleFont(132);
   frame_3b7c3c0__3->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_3b7c3c0__3->GetYaxis()->SetLabelFont(132);
   frame_3b7c3c0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_3b7c3c0__3->GetYaxis()->SetLabelSize(0.06);
   frame_3b7c3c0__3->GetYaxis()->SetTitleSize(0.072);
   frame_3b7c3c0__3->GetYaxis()->SetTitleOffset(0.95);
   frame_3b7c3c0__3->GetYaxis()->SetTitleFont(132);
   frame_3b7c3c0__3->GetZaxis()->SetLabelFont(132);
   frame_3b7c3c0__3->GetZaxis()->SetLabelSize(0.06);
   frame_3b7c3c0__3->GetZaxis()->SetTitleSize(0.072);
   frame_3b7c3c0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_3b7c3c0__3->GetZaxis()->SetTitleFont(132);
   frame_3b7c3c0__3->Draw("FUNC");
   
   Double_t h_sideData_fx3003[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sideData_fy3003[65] = {
   0,
   0,
   2,
   1,
   2,
   4,
   5,
   1,
   2,
   3,
   3,
   1,
   3,
   5,
   3,
   4,
   3,
   1,
   5,
   0,
   4,
   2,
   1,
   2,
   2,
   2,
   1,
   6,
   1,
   3,
   2,
   4,
   4,
   3,
   1,
   1,
   1,
   2,
   3,
   3,
   3,
   0,
   1,
   2,
   1,
   3,
   4,
   2,
   3,
   3,
   3,
   1,
   2,
   1,
   4,
   1,
   0,
   2,
   4,
   3,
   3,
   2,
   2,
   5,
   3};
   Double_t h_sideData_felx3003[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sideData_fely3003[65] = {
   0,
   0,
   1.291815,
   0.8272462,
   1.291815,
   1.914339,
   2.159691,
   0.8272462,
   1.291815,
   1.632705,
   1.632705,
   0.8272462,
   1.632705,
   2.159691,
   1.632705,
   1.914339,
   1.632705,
   0.8272462,
   2.159691,
   0,
   1.914339,
   1.291815,
   0.8272462,
   1.291815,
   1.291815,
   1.291815,
   0.8272462,
   2.379931,
   0.8272462,
   1.632705,
   1.291815,
   1.914339,
   1.914339,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.632705,
   1.632705,
   1.632705,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   1.291815,
   1.632705,
   1.632705,
   1.632705,
   0.8272462,
   1.291815,
   0.8272462,
   1.914339,
   0.8272462,
   0,
   1.291815,
   1.914339,
   1.632705,
   1.632705,
   1.291815,
   1.291815,
   2.159691,
   1.632705};
   Double_t h_sideData_fehx3003[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sideData_fehy3003[65] = {
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   3.162753,
   3.382473,
   2.299527,
   2.63786,
   2.918186,
   2.918186,
   2.299527,
   2.918186,
   3.382473,
   2.918186,
   3.162753,
   2.918186,
   2.299527,
   3.382473,
   1.147874,
   3.162753,
   2.63786,
   2.299527,
   2.63786,
   2.63786,
   2.63786,
   2.299527,
   3.583642,
   2.299527,
   2.918186,
   2.63786,
   3.162753,
   3.162753,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.918186,
   2.918186,
   2.918186,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   2.63786,
   2.918186,
   2.918186,
   2.918186,
   2.299527,
   2.63786,
   2.299527,
   3.162753,
   2.299527,
   1.147874,
   2.63786,
   3.162753,
   2.918186,
   2.918186,
   2.63786,
   2.63786,
   3.382473,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,h_sideData_fx3003,h_sideData_fy3003,h_sideData_felx3003,h_sideData_fehx3003,h_sideData_fely3003,h_sideData_fehy3003);
   grae->SetName("h_sideData");
   grae->SetTitle("Histogram of sideData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sideData3003 = new TH1F("Graph_h_sideData3003","Histogram of sideData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sideData3003->SetMinimum(0);
   Graph_h_sideData3003->SetMaximum(10.54201);
   Graph_h_sideData3003->SetDirectory(0);
   Graph_h_sideData3003->SetStats(0);
   Graph_h_sideData3003->SetLineWidth(2);
   Graph_h_sideData3003->SetMarkerStyle(20);
   Graph_h_sideData3003->GetXaxis()->SetNdivisions(505);
   Graph_h_sideData3003->GetXaxis()->SetLabelFont(132);
   Graph_h_sideData3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sideData3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sideData3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sideData3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sideData3003->GetXaxis()->SetTitleFont(132);
   Graph_h_sideData3003->GetYaxis()->SetLabelFont(132);
   Graph_h_sideData3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sideData3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sideData3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sideData3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sideData3003->GetYaxis()->SetTitleFont(132);
   Graph_h_sideData3003->GetZaxis()->SetLabelFont(132);
   Graph_h_sideData3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sideData3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sideData3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sideData3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sideData3003);
   
   grae->Draw("p");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fx3[117] = {
   -6.5065,
   -6.5,
   0,
   0.8125,
   1.625,
   2.4375,
   3.25,
   4.0625,
   4.875,
   6.5,
   8.125,
   9.75,
   11.375,
   13,
   16.25,
   19.5,
   22.75,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fy3[117] = {
   0,
   0,
   0,
   0.7447653,
   0.8774395,
   0.9655495,
   1.033229,
   1.088853,
   1.136412,
   1.215456,
   1.280246,
   1.335493,
   1.383845,
   1.42695,
   1.501503,
   1.564724,
   1.619745,
   1.66852,
   1.752167,
   1.822274,
   1.882562,
   1.935355,
   1.982208,
   2.024221,
   2.062202,
   2.096764,
   2.128383,
   2.157439,
   2.184239,
   2.209037,
   2.232043,
   2.253435,
   2.273363,
   2.29196,
   2.309336,
   2.325592,
   2.340813,
   2.355077,
   2.36845,
   2.380995,
   2.392766,
   2.403813,
   2.414179,
   2.423905,
   2.433029,
   2.441584,
   2.449602,
   2.45711,
   2.464135,
   2.470701,
   2.476832,
   2.482547,
   2.487866,
   2.492808,
   2.49739,
   2.501626,
   2.505533,
   2.509123,
   2.512411,
   2.515408,
   2.518127,
   2.520578,
   2.522771,
   2.524717,
   2.526424,
   2.527902,
   2.529158,
   2.530202,
   2.53104,
   2.53168,
   2.532128,
   2.532392,
   2.532477,
   2.532389,
   2.532134,
   2.531718,
   2.531146,
   2.530423,
   2.529553,
   2.528542,
   2.527393,
   2.526111,
   2.524701,
   2.523165,
   2.521509,
   2.519734,
   2.517846,
   2.515848,
   2.513741,
   2.511531,
   2.50922,
   2.50681,
   2.504305,
   2.501708,
   2.49902,
   2.496245,
   2.493386,
   2.490443,
   2.487421,
   2.484321,
   2.481144,
   2.477895,
   2.474573,
   2.471183,
   2.467724,
   2.4642,
   2.460612,
   2.456961,
   2.453251,
   2.449481,
   2.445654,
   2.441772,
   2.437836,
   2.433847,
   2.433847,
   2.433847,
   0};
   TGraph *graph = new TGraph(117,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fx3,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fy3);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3","Projection of weighted sum of RS components",117,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetMaximum(2.785724);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]3);
   
   graph->Draw("l");
   
   TH1D *frame_3b7c3c0__4 = new TH1D("frame_3b7c3c0__4"," ",100,0,650);
   frame_3b7c3c0__4->SetBinContent(1,10.06282);
   frame_3b7c3c0__4->SetMaximum(10.06282);
   frame_3b7c3c0__4->SetEntries(1);
   frame_3b7c3c0__4->SetDirectory(0);
   frame_3b7c3c0__4->SetStats(0);
   frame_3b7c3c0__4->SetLineWidth(2);
   frame_3b7c3c0__4->SetMarkerStyle(20);
   frame_3b7c3c0__4->GetXaxis()->SetTitle("#it{m(#Sigma_{#font[12]{c}}^{*++}#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}}) #minus m(#Sigma_{#font[12]{c}}^{*++}) #minus m(#font[12]{#bar{D}}#lower[-1.0]{#scale[0.65]{0}})} [MeV/#font[12]{c}^{2}]");
   frame_3b7c3c0__4->GetXaxis()->SetNdivisions(505);
   frame_3b7c3c0__4->GetXaxis()->SetLabelFont(132);
   frame_3b7c3c0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_3b7c3c0__4->GetXaxis()->SetLabelSize(0.06);
   frame_3b7c3c0__4->GetXaxis()->SetTitleSize(0.072);
   frame_3b7c3c0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_3b7c3c0__4->GetXaxis()->SetTitleFont(132);
   frame_3b7c3c0__4->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_3b7c3c0__4->GetYaxis()->SetLabelFont(132);
   frame_3b7c3c0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_3b7c3c0__4->GetYaxis()->SetLabelSize(0.06);
   frame_3b7c3c0__4->GetYaxis()->SetTitleSize(0.072);
   frame_3b7c3c0__4->GetYaxis()->SetTitleOffset(0.95);
   frame_3b7c3c0__4->GetYaxis()->SetTitleFont(132);
   frame_3b7c3c0__4->GetZaxis()->SetLabelFont(132);
   frame_3b7c3c0__4->GetZaxis()->SetLabelSize(0.06);
   frame_3b7c3c0__4->GetZaxis()->SetTitleSize(0.072);
   frame_3b7c3c0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_3b7c3c0__4->GetZaxis()->SetTitleFont(132);
   frame_3b7c3c0__4->Draw("AXISSAME");
   c4->Modified();
   c4->cd();
   c4->SetSelected(c4);
}


==> figs/Fig2e.C <==
void Fig2e()
{
//=========Macro generated from canvas: c3/c3
//=========  (Mon Apr  8 17:31:06 2024) by ROOT version 6.24/08
   TCanvas *c3 = new TCanvas("c3", "c3",0,0,1300,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(-112.3457,-32.13869,690.1235,168.7282);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.06);
   c3->SetBottomMargin(0.16);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   TH1D *frame_384a560__1 = new TH1D("frame_384a560__1"," ",100,0,650);
   frame_384a560__1->SetBinContent(1,156.6761);
   frame_384a560__1->SetMaximum(156.6761);
   frame_384a560__1->SetEntries(1);
   frame_384a560__1->SetDirectory(0);
   frame_384a560__1->SetStats(0);
   frame_384a560__1->SetLineWidth(2);
   frame_384a560__1->SetMarkerStyle(20);
   frame_384a560__1->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}D^{#minus}) #minus m(#Lambda_{#font[12]{c}}^{+}) #minus m(D^{#minus})} [MeV/c^{2}]");
   frame_384a560__1->GetXaxis()->SetNdivisions(505);
   frame_384a560__1->GetXaxis()->SetLabelFont(132);
   frame_384a560__1->GetXaxis()->SetLabelOffset(0.01);
   frame_384a560__1->GetXaxis()->SetLabelSize(0.06);
   frame_384a560__1->GetXaxis()->SetTitleSize(0.072);
   frame_384a560__1->GetXaxis()->SetTitleOffset(0.95);
   frame_384a560__1->GetXaxis()->SetTitleFont(132);
   frame_384a560__1->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_384a560__1->GetYaxis()->SetLabelFont(132);
   frame_384a560__1->GetYaxis()->SetLabelOffset(0.01);
   frame_384a560__1->GetYaxis()->SetLabelSize(0.06);
   frame_384a560__1->GetYaxis()->SetTitleSize(0.072);
   frame_384a560__1->GetYaxis()->SetTitleOffset(0.95);
   frame_384a560__1->GetYaxis()->SetTitleFont(132);
   frame_384a560__1->GetZaxis()->SetLabelFont(132);
   frame_384a560__1->GetZaxis()->SetLabelSize(0.06);
   frame_384a560__1->GetZaxis()->SetTitleSize(0.072);
   frame_384a560__1->GetZaxis()->SetTitleOffset(1.2);
   frame_384a560__1->GetZaxis()->SetTitleFont(132);
   frame_384a560__1->Draw("FUNC");
   
   Double_t h_sigData_fx3001[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sigData_fy3001[65] = {
   94,
   126,
   128,
   120,
   116,
   137,
   117,
   125,
   111,
   132,
   126,
   102,
   110,
   121,
   93,
   107,
   98,
   91,
   119,
   113,
   112,
   104,
   108,
   99,
   89,
   95,
   95,
   104,
   100,
   101,
   78,
   103,
   92,
   107,
   89,
   92,
   86,
   94,
   79,
   105,
   85,
   94,
   78,
   101,
   102,
   76,
   115,
   81,
   94,
   99,
   105,
   96,
   88,
   68,
   98,
   64,
   110,
   73,
   97,
   93,
   91,
   97,
   78,
   93,
   111};
   Double_t h_sigData_felx3001[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fely3001[65] = {
   9.678086,
   10.7361,
   10.82475,
   10.46586,
   10.28193,
   11.21537,
   10.3282,
   10.69151,
   10.04751,
   11,
   10.7361,
   9.611874,
   10,
   10.51136,
   9.626284,
   9.856158,
   9.882579,
   9.521834,
   10.42016,
   10.1419,
   10.09481,
   9.710289,
   9.904326,
   9.933044,
   9.416226,
   9.729612,
   9.729612,
   9.710289,
   9.983255,
   9.562306,
   8.812788,
   9.661201,
   9.574201,
   9.856158,
   9.416226,
   9.574201,
   9.255555,
   9.678086,
   8.869343,
   9.759142,
   9.201374,
   9.678086,
   8.812788,
   9.562306,
   9.611874,
   8.698576,
   10.23546,
   8.981384,
   9.678086,
   9.933044,
   9.759142,
   9.780867,
   9.362975,
   8.225883,
   9.882579,
   7.979042,
   10,
   8.524388,
   9.831854,
   9.626284,
   9.521834,
   9.831854,
   8.812788,
   9.626284,
   10.04751};
   Double_t h_sigData_fehx3001[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fehy3001[65] = {
   10.72977,
   11.7361,
   11.82475,
   11.46586,
   11.28193,
   12.21537,
   11.3282,
   11.69151,
   11.04751,
   12,
   11.7361,
   10.61187,
   11,
   11.51136,
   10.67824,
   10.85616,
   10.93319,
   10.57436,
   11.42016,
   11.1419,
   11.09481,
   10.71029,
   10.90433,
   10.9834,
   10.46934,
   10.78102,
   10.78102,
   10.71029,
   11.03336,
   10.56231,
   9.869531,
   10.6612,
   10.62644,
   10.85616,
   10.46934,
   10.62644,
   10.30959,
   10.72977,
   9.925725,
   10.75914,
   10.25573,
   10.72977,
   9.869531,
   10.56231,
   10.61187,
   9.756061,
   11.23546,
   10.03706,
   10.72977,
   10.9834,
   10.75914,
   10.83201,
   10.41639,
   9.28666,
   10.93319,
   9.041691,
   11,
   9.583044,
   10.88273,
   10.67824,
   10.57436,
   10.88273,
   9.869531,
   10.67824,
   11.04751};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,h_sigData_fx3001,h_sigData_fy3001,h_sigData_felx3001,h_sigData_fehx3001,h_sigData_fely3001,h_sigData_fehy3001);
   grae->SetName("h_sigData");
   grae->SetTitle("Histogram of sigData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sigData3001 = new TH1F("Graph_h_sigData3001","Histogram of sigData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sigData3001->SetMinimum(46.70152);
   Graph_h_sigData3001->SetMaximum(158.5348);
   Graph_h_sigData3001->SetDirectory(0);
   Graph_h_sigData3001->SetStats(0);
   Graph_h_sigData3001->SetLineWidth(2);
   Graph_h_sigData3001->SetMarkerStyle(20);
   Graph_h_sigData3001->GetXaxis()->SetNdivisions(505);
   Graph_h_sigData3001->GetXaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3001->GetXaxis()->SetTitleFont(132);
   Graph_h_sigData3001->GetYaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3001->GetYaxis()->SetTitleFont(132);
   Graph_h_sigData3001->GetZaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sigData3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sigData3001);
   
   grae->Draw("p");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fx1[126] = {
   -6.5065,
   -6.5,
   0,
   0.8125,
   1.625,
   2.4375,
   3.25,
   4.0625,
   4.875,
   5.6875,
   6.5,
   7.3125,
   8.125,
   8.9375,
   9.75,
   10.5625,
   11.375,
   12.1875,
   13,
   14.625,
   16.25,
   17.875,
   19.5,
   21.125,
   22.75,
   26,
   29.25,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fy1[126] = {
   0,
   71.9075,
   71.9075,
   79.97859,
   89.13114,
   96.62378,
   102.6894,
   107.6424,
   111.729,
   115.1316,
   117.9862,
   120.3954,
   122.4381,
   124.1761,
   125.6581,
   126.9234,
   128.0039,
   128.9258,
   129.7107,
   130.9392,
   131.803,
   132.3847,
   132.7453,
   132.9312,
   132.9779,
   132.7583,
   132.2454,
   131.5411,
   129.8065,
   127.8753,
   125.9025,
   123.9652,
   122.1013,
   120.3285,
   118.6533,
   117.0763,
   115.5949,
   114.2047,
   112.9006,
   111.6772,
   110.529,
   109.4511,
   108.4383,
   107.4862,
   106.5905,
   105.7473,
   104.9528,
   104.2039,
   103.4974,
   102.8304,
   102.2005,
   101.6052,
   101.0423,
   100.5098,
   100.0058,
   99.52864,
   99.07672,
   98.64854,
   98.24277,
   97.85812,
   97.49344,
   97.14763,
   96.81969,
   96.50866,
   96.21367,
   95.9339,
   95.66859,
   95.41701,
   95.1785,
   94.95243,
   94.7382,
   94.53526,
   94.3431,
   94.16121,
   93.98915,
   93.82648,
   93.67279,
   93.52769,
   93.39081,
   93.26182,
   93.14038,
   93.02619,
   92.91895,
   92.81839,
   92.72424,
   92.63626,
   92.5542,
   92.47784,
   92.40698,
   92.34139,
   92.2809,
   92.2253,
   92.17444,
   92.12814,
   92.08623,
   92.04857,
   92.01502,
   91.98542,
   91.95965,
   91.93758,
   91.91908,
   91.90405,
   91.89236,
   91.88391,
   91.8786,
   91.87633,
   91.877,
   91.88052,
   91.88681,
   91.89578,
   91.90735,
   91.92145,
   91.93799,
   91.95691,
   91.97813,
   92.0016,
   92.02724,
   92.055,
   92.08482,
   92.11664,
   92.1504,
   92.18605,
   92.22354,
   92.22354,
   92.22354,
   0};
   TGraph *graph = new TGraph(126,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fx1,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fy1);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1","Projection of weighted sum of RS components",126,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMaximum(146.2757);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]1);
   
   graph->Draw("l");
   
   TH1D *frame_384a560__2 = new TH1D("frame_384a560__2"," ",100,0,650);
   frame_384a560__2->SetBinContent(1,156.6761);
   frame_384a560__2->SetMaximum(156.6761);
   frame_384a560__2->SetEntries(1);
   frame_384a560__2->SetDirectory(0);
   frame_384a560__2->SetStats(0);
   frame_384a560__2->SetLineWidth(2);
   frame_384a560__2->SetMarkerStyle(20);
   frame_384a560__2->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}D^{#minus}) #minus m(#Lambda_{#font[12]{c}}^{+}) #minus m(D^{#minus})} [MeV/c^{2}]");
   frame_384a560__2->GetXaxis()->SetNdivisions(505);
   frame_384a560__2->GetXaxis()->SetLabelFont(132);
   frame_384a560__2->GetXaxis()->SetLabelOffset(0.01);
   frame_384a560__2->GetXaxis()->SetLabelSize(0.06);
   frame_384a560__2->GetXaxis()->SetTitleSize(0.072);
   frame_384a560__2->GetXaxis()->SetTitleOffset(0.95);
   frame_384a560__2->GetXaxis()->SetTitleFont(132);
   frame_384a560__2->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_384a560__2->GetYaxis()->SetLabelFont(132);
   frame_384a560__2->GetYaxis()->SetLabelOffset(0.01);
   frame_384a560__2->GetYaxis()->SetLabelSize(0.06);
   frame_384a560__2->GetYaxis()->SetTitleSize(0.072);
   frame_384a560__2->GetYaxis()->SetTitleOffset(0.95);
   frame_384a560__2->GetYaxis()->SetTitleFont(132);
   frame_384a560__2->GetZaxis()->SetLabelFont(132);
   frame_384a560__2->GetZaxis()->SetLabelSize(0.06);
   frame_384a560__2->GetZaxis()->SetTitleSize(0.072);
   frame_384a560__2->GetZaxis()->SetTitleOffset(1.2);
   frame_384a560__2->GetZaxis()->SetTitleFont(132);
   frame_384a560__2->Draw("AXISSAME");
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/Fig2f.C <==
void Fig2f()
{
//=========Macro generated from canvas: c4/c4
//=========  (Mon Apr  8 17:31:06 2024) by ROOT version 6.24/08
   TCanvas *c4 = new TCanvas("c4", "c4",0,0,1300,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c4->Range(-112.3457,-15.27429,690.1235,80.19004);
   c4->SetFillColor(0);
   c4->SetBorderMode(0);
   c4->SetBorderSize(2);
   c4->SetTickx(1);
   c4->SetTicky(1);
   c4->SetLeftMargin(0.14);
   c4->SetRightMargin(0.05);
   c4->SetTopMargin(0.06);
   c4->SetBottomMargin(0.16);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   
   TH1D *frame_3ab1630__3 = new TH1D("frame_3ab1630__3"," ",100,0,650);
   frame_3ab1630__3->SetBinContent(1,74.46218);
   frame_3ab1630__3->SetMaximum(74.46218);
   frame_3ab1630__3->SetEntries(1);
   frame_3ab1630__3->SetDirectory(0);
   frame_3ab1630__3->SetStats(0);
   frame_3ab1630__3->SetLineWidth(2);
   frame_3ab1630__3->SetMarkerStyle(20);
   frame_3ab1630__3->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}D^{#minus}) #minus m(#Lambda_{#font[12]{c}}^{+}) #minus m(D^{#minus})} [MeV/c^{2}]");
   frame_3ab1630__3->GetXaxis()->SetNdivisions(505);
   frame_3ab1630__3->GetXaxis()->SetLabelFont(132);
   frame_3ab1630__3->GetXaxis()->SetLabelOffset(0.01);
   frame_3ab1630__3->GetXaxis()->SetLabelSize(0.06);
   frame_3ab1630__3->GetXaxis()->SetTitleSize(0.072);
   frame_3ab1630__3->GetXaxis()->SetTitleOffset(0.95);
   frame_3ab1630__3->GetXaxis()->SetTitleFont(132);
   frame_3ab1630__3->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_3ab1630__3->GetYaxis()->SetLabelFont(132);
   frame_3ab1630__3->GetYaxis()->SetLabelOffset(0.01);
   frame_3ab1630__3->GetYaxis()->SetLabelSize(0.06);
   frame_3ab1630__3->GetYaxis()->SetTitleSize(0.072);
   frame_3ab1630__3->GetYaxis()->SetTitleOffset(0.95);
   frame_3ab1630__3->GetYaxis()->SetTitleFont(132);
   frame_3ab1630__3->GetZaxis()->SetLabelFont(132);
   frame_3ab1630__3->GetZaxis()->SetLabelSize(0.06);
   frame_3ab1630__3->GetZaxis()->SetTitleSize(0.072);
   frame_3ab1630__3->GetZaxis()->SetTitleOffset(1.2);
   frame_3ab1630__3->GetZaxis()->SetTitleFont(132);
   frame_3ab1630__3->Draw("FUNC");
   
   Double_t h_sideData_fx3002[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sideData_fy3002[65] = {
   36,
   53,
   62,
   41,
   34,
   41,
   55,
   41,
   42,
   41,
   31,
   21,
   23,
   35,
   18,
   31,
   34,
   23,
   17,
   25,
   19,
   14,
   25,
   23,
   15,
   24,
   15,
   21,
   12,
   17,
   16,
   21,
   19,
   19,
   12,
   18,
   14,
   20,
   16,
   14,
   11,
   12,
   10,
   8,
   14,
   9,
   15,
   15,
   9,
   11,
   9,
   14,
   14,
   13,
   12,
   8,
   11,
   20,
   7,
   7,
   10,
   13,
   12,
   13,
   7};
   Double_t h_sideData_felx3002[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sideData_fely3002[65] = {
   5.971996,
   7.257065,
   7.852713,
   6.376898,
   5.802128,
   6.376898,
   7.39358,
   6.376898,
   6.454831,
   6.376898,
   5.537565,
   4.545807,
   4.760717,
   5.887675,
   4.202887,
   5.537565,
   5.802128,
   4.760717,
   4.082184,
   4.966335,
   4.320219,
   3.6965,
   4.966335,
   4.760717,
   3.82938,
   4.864612,
   3.82938,
   4.545807,
   3.415266,
   4.082184,
   3.957801,
   4.545807,
   4.320219,
   4.320219,
   3.415266,
   4.202887,
   3.6965,
   4.434448,
   3.957801,
   3.6965,
   3.265579,
   3.415266,
   3.108694,
   2.768386,
   3.6965,
   2.943461,
   3.82938,
   3.82938,
   2.943461,
   3.265579,
   2.943461,
   3.6965,
   3.6965,
   3.558662,
   3.415266,
   2.768386,
   3.265579,
   4.434448,
   2.58147,
   2.58147,
   3.108694,
   3.558662,
   3.415266,
   3.558662,
   2.58147};
   Double_t h_sideData_fehx3002[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sideData_fehy3002[65] = {
   7.055545,
   8.325916,
   8.916365,
   7.455185,
   6.888101,
   7.455185,
   8.461166,
   7.455185,
   7.53218,
   7.455185,
   6.627601,
   5.655182,
   5.865235,
   6.97241,
   5.321007,
   6.627601,
   6.888101,
   5.865235,
   5.203719,
   6.066589,
   5.435196,
   4.830381,
   6.066589,
   5.865235,
   4.958738,
   5.966932,
   4.958738,
   5.655182,
   4.559819,
   5.203719,
   5.083066,
   5.655182,
   5.435196,
   5.435196,
   4.559819,
   5.321007,
   4.830381,
   5.546519,
   5.083066,
   4.830381,
   4.416521,
   4.559819,
   4.26695,
   3.945142,
   4.830381,
   4.110204,
   4.958738,
   4.958738,
   4.110204,
   4.416521,
   4.110204,
   4.830381,
   4.830381,
   4.697573,
   4.559819,
   3.945142,
   4.416521,
   5.546519,
   3.770281,
   3.770281,
   4.26695,
   4.697573,
   4.559819,
   4.697573,
   3.770281};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,h_sideData_fx3002,h_sideData_fy3002,h_sideData_felx3002,h_sideData_fehx3002,h_sideData_fely3002,h_sideData_fehy3002);
   grae->SetName("h_sideData");
   grae->SetTitle("Histogram of sideData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sideData3002 = new TH1F("Graph_h_sideData3002","Histogram of sideData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sideData3002->SetMinimum(3.976677);
   Graph_h_sideData3002->SetMaximum(77.56615);
   Graph_h_sideData3002->SetDirectory(0);
   Graph_h_sideData3002->SetStats(0);
   Graph_h_sideData3002->SetLineWidth(2);
   Graph_h_sideData3002->SetMarkerStyle(20);
   Graph_h_sideData3002->GetXaxis()->SetNdivisions(505);
   Graph_h_sideData3002->GetXaxis()->SetLabelFont(132);
   Graph_h_sideData3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sideData3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sideData3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sideData3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sideData3002->GetXaxis()->SetTitleFont(132);
   Graph_h_sideData3002->GetYaxis()->SetLabelFont(132);
   Graph_h_sideData3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sideData3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sideData3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sideData3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sideData3002->GetYaxis()->SetTitleFont(132);
   Graph_h_sideData3002->GetZaxis()->SetLabelFont(132);
   Graph_h_sideData3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sideData3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sideData3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sideData3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sideData3002);
   
   grae->Draw("p");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fx2[126] = {
   -6.5065,
   -6.5,
   0,
   0.8125,
   1.625,
   2.4375,
   3.25,
   4.0625,
   4.875,
   5.6875,
   6.5,
   7.3125,
   8.125,
   8.9375,
   9.75,
   10.5625,
   11.375,
   12.1875,
   13,
   14.625,
   16.25,
   17.875,
   19.5,
   21.125,
   22.75,
   26,
   29.25,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fy2[126] = {
   0,
   3.596976,
   3.596976,
   9.813636,
   16.86485,
   22.63513,
   27.30416,
   31.11467,
   34.25653,
   36.87059,
   39.06171,
   40.90913,
   42.47376,
   43.8032,
   44.93513,
   45.89986,
   46.72196,
   47.42164,
   48.01563,
   48.9402,
   49.58336,
   50.00876,
   50.26362,
   50.38363,
   50.39621,
   50.17986,
   49.73716,
   49.14678,
   47.71439,
   46.13037,
   44.51422,
   42.9254,
   41.39327,
   39.93142,
   38.54493,
   37.23423,
   35.99726,
   34.83068,
   33.73052,
   32.69263,
   31.71285,
   30.78721,
   29.9119,
   29.08341,
   28.29842,
   27.55392,
   26.84709,
   26.17536,
   25.53636,
   24.92791,
   24.34801,
   23.79483,
   23.26667,
   22.76196,
   22.27927,
   21.81728,
   21.37475,
   20.95056,
   20.54364,
   20.15304,
   19.77784,
   19.41721,
   19.07035,
   18.73656,
   18.41514,
   18.10547,
   17.80695,
   17.51903,
   17.2412,
   16.97296,
   16.71386,
   16.46348,
   16.22141,
   15.98728,
   15.76072,
   15.54141,
   15.32903,
   15.12328,
   14.92387,
   14.73055,
   14.54306,
   14.36116,
   14.18463,
   14.01325,
   13.84682,
   13.68514,
   13.52804,
   13.37534,
   13.22688,
   13.08249,
   12.94203,
   12.80535,
   12.67232,
   12.54281,
   12.41669,
   12.29386,
   12.17418,
   12.05756,
   11.9439,
   11.83309,
   11.72504,
   11.61966,
   11.51686,
   11.41656,
   11.31869,
   11.22316,
   11.1299,
   11.03884,
   10.94991,
   10.86306,
   10.77821,
   10.6953,
   10.61429,
   10.53511,
   10.45771,
   10.38204,
   10.30806,
   10.2357,
   10.16493,
   10.09571,
   10.02798,
   9.961713,
   9.896866,
   9.896866,
   9.896866,
   0};
   TGraph *graph = new TGraph(126,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fx2,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fy2);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2","Projection of weighted sum of RS components",126,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->SetMaximum(55.43583);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]2);
   
   graph->Draw("l");
   
   TH1D *frame_3ab1630__4 = new TH1D("frame_3ab1630__4"," ",100,0,650);
   frame_3ab1630__4->SetBinContent(1,74.46218);
   frame_3ab1630__4->SetMaximum(74.46218);
   frame_3ab1630__4->SetEntries(1);
   frame_3ab1630__4->SetDirectory(0);
   frame_3ab1630__4->SetStats(0);
   frame_3ab1630__4->SetLineWidth(2);
   frame_3ab1630__4->SetMarkerStyle(20);
   frame_3ab1630__4->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}D^{#minus}) #minus m(#Lambda_{#font[12]{c}}^{+}) #minus m(D^{#minus})} [MeV/c^{2}]");
   frame_3ab1630__4->GetXaxis()->SetNdivisions(505);
   frame_3ab1630__4->GetXaxis()->SetLabelFont(132);
   frame_3ab1630__4->GetXaxis()->SetLabelOffset(0.01);
   frame_3ab1630__4->GetXaxis()->SetLabelSize(0.06);
   frame_3ab1630__4->GetXaxis()->SetTitleSize(0.072);
   frame_3ab1630__4->GetXaxis()->SetTitleOffset(0.95);
   frame_3ab1630__4->GetXaxis()->SetTitleFont(132);
   frame_3ab1630__4->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_3ab1630__4->GetYaxis()->SetLabelFont(132);
   frame_3ab1630__4->GetYaxis()->SetLabelOffset(0.01);
   frame_3ab1630__4->GetYaxis()->SetLabelSize(0.06);
   frame_3ab1630__4->GetYaxis()->SetTitleSize(0.072);
   frame_3ab1630__4->GetYaxis()->SetTitleOffset(0.95);
   frame_3ab1630__4->GetYaxis()->SetTitleFont(132);
   frame_3ab1630__4->GetZaxis()->SetLabelFont(132);
   frame_3ab1630__4->GetZaxis()->SetLabelSize(0.06);
   frame_3ab1630__4->GetZaxis()->SetTitleSize(0.072);
   frame_3ab1630__4->GetZaxis()->SetTitleOffset(1.2);
   frame_3ab1630__4->GetZaxis()->SetTitleFont(132);
   frame_3ab1630__4->Draw("AXISSAME");
   c4->Modified();
   c4->cd();
   c4->SetSelected(c4);
}


==> figs/Fig2g.C <==
void Fig2g()
{
//=========Macro generated from canvas: c3/c3
//=========  (Mon Apr  8 17:26:34 2024) by ROOT version 6.24/08
   TCanvas *c3 = new TCanvas("c3", "c3",0,0,2600,1800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(-112.3457,-27.18917,690.1235,142.7432);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.06);
   c3->SetBottomMargin(0.16);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   TH1D *frame_37b1a30__1 = new TH1D("frame_37b1a30__1"," ",100,0,650);
   frame_37b1a30__1->SetBinContent(1,132.5472);
   frame_37b1a30__1->SetMaximum(132.5472);
   frame_37b1a30__1->SetEntries(1);
   frame_37b1a30__1->SetDirectory(0);
   frame_37b1a30__1->SetStats(0);
   frame_37b1a30__1->SetLineWidth(2);
   frame_37b1a30__1->SetMarkerStyle(20);
   frame_37b1a30__1->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}D^{#minus}) #minus m(#Lambda_{#font[12]{c}}^{+}) #minus m(#pi^{+}) #minus m(D^{#minus})} [MeV/#font[12]{c}^{2}]");
   frame_37b1a30__1->GetXaxis()->SetNdivisions(505);
   frame_37b1a30__1->GetXaxis()->SetLabelFont(132);
   frame_37b1a30__1->GetXaxis()->SetLabelOffset(0.01);
   frame_37b1a30__1->GetXaxis()->SetLabelSize(0.06);
   frame_37b1a30__1->GetXaxis()->SetTitleSize(0.072);
   frame_37b1a30__1->GetXaxis()->SetTitleOffset(0.95);
   frame_37b1a30__1->GetXaxis()->SetTitleFont(132);
   frame_37b1a30__1->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_37b1a30__1->GetYaxis()->SetLabelFont(132);
   frame_37b1a30__1->GetYaxis()->SetLabelOffset(0.01);
   frame_37b1a30__1->GetYaxis()->SetLabelSize(0.06);
   frame_37b1a30__1->GetYaxis()->SetTitleSize(0.072);
   frame_37b1a30__1->GetYaxis()->SetTitleOffset(0.95);
   frame_37b1a30__1->GetYaxis()->SetTitleFont(132);
   frame_37b1a30__1->GetZaxis()->SetLabelFont(132);
   frame_37b1a30__1->GetZaxis()->SetLabelSize(0.06);
   frame_37b1a30__1->GetZaxis()->SetTitleSize(0.072);
   frame_37b1a30__1->GetZaxis()->SetTitleOffset(1.2);
   frame_37b1a30__1->GetZaxis()->SetTitleFont(132);
   frame_37b1a30__1->Draw("FUNC");
   
   Double_t h_sigData_fx3001[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sigData_fy3001[65] = {
   0,
   6,
   11,
   18,
   28,
   25,
   26,
   41,
   46,
   50,
   56,
   54,
   65,
   72,
   66,
   74,
   80,
   83,
   71,
   93,
   109,
   93,
   115,
   105,
   80,
   100,
   104,
   90,
   74,
   106,
   75,
   97,
   74,
   81,
   85,
   79,
   75,
   64,
   83,
   87,
   65,
   67,
   85,
   71,
   76,
   77,
   63,
   67,
   81,
   78,
   68,
   84,
   76,
   81,
   70,
   66,
   72,
   62,
   66,
   76,
   70,
   69,
   71,
   76,
   71};
   Double_t h_sigData_felx3001[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fely3001[65] = {
   0,
   2.379931,
   3.265579,
   4.202887,
   5.259711,
   4.966335,
   5.066015,
   6.376898,
   6.757581,
   7.047337,
   7.4609,
   7.32564,
   8.041463,
   8.465529,
   8.103403,
   8.582844,
   8.925539,
   9.092044,
   8.406258,
   9.626284,
   9.952272,
   9.626284,
   10.23546,
   9.759142,
   8.925539,
   9.983255,
   9.710289,
   9.469177,
   8.582844,
   9.807764,
   8.640903,
   9.831854,
   8.582844,
   8.981384,
   9.201374,
   8.869343,
   8.640903,
   7.979042,
   9.092044,
   9.30942,
   8.041463,
   8.164873,
   9.201374,
   8.406258,
   8.698576,
   8.755868,
   7.916129,
   8.164873,
   8.981384,
   8.812788,
   8.225883,
   9.146873,
   8.698576,
   8.981384,
   8.346566,
   8.103403,
   8.465529,
   7.852713,
   8.103403,
   8.698576,
   8.346566,
   8.286444,
   8.406258,
   8.698576,
   8.406258};
   Double_t h_sigData_fehx3001[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fehy3001[65] = {
   1.147874,
   3.583642,
   4.416521,
   5.321007,
   6.354446,
   6.066589,
   6.164324,
   7.455185,
   7.831489,
   8.118225,
   8.527879,
   8.39385,
   9.103628,
   9.524592,
   9.165094,
   9.641101,
   9.981567,
   10.14705,
   9.465736,
   10.67824,
   10.95227,
   10.67824,
   11.23546,
   10.75914,
   9.981567,
   11.03336,
   10.71029,
   10.522,
   9.641101,
   10.80776,
   9.698771,
   10.88273,
   9.641101,
   10.03706,
   10.25573,
   9.925725,
   9.698771,
   9.041691,
   10.14705,
   10.36314,
   9.103628,
   9.226102,
   10.25573,
   9.465736,
   9.756061,
   9.812979,
   8.979274,
   9.226102,
   10.03706,
   9.869531,
   9.28666,
   10.20155,
   9.756061,
   10.03706,
   9.406468,
   9.165094,
   9.524592,
   8.916365,
   9.165094,
   9.756061,
   9.406468,
   9.346779,
   9.465736,
   9.756061,
   9.465736};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,h_sigData_fx3001,h_sigData_fy3001,h_sigData_felx3001,h_sigData_fehx3001,h_sigData_fely3001,h_sigData_fehy3001);
   grae->SetName("h_sigData");
   grae->SetTitle("Histogram of sigData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sigData3001 = new TH1F("Graph_h_sigData3001","Histogram of sigData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sigData3001->SetMinimum(0);
   Graph_h_sigData3001->SetMaximum(138.859);
   Graph_h_sigData3001->SetDirectory(0);
   Graph_h_sigData3001->SetStats(0);
   Graph_h_sigData3001->SetLineWidth(2);
   Graph_h_sigData3001->SetMarkerStyle(20);
   Graph_h_sigData3001->GetXaxis()->SetNdivisions(505);
   Graph_h_sigData3001->GetXaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3001->GetXaxis()->SetTitleFont(132);
   Graph_h_sigData3001->GetYaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3001->GetYaxis()->SetTitleFont(132);
   Graph_h_sigData3001->GetZaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sigData3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sigData3001);
   
   grae->Draw("p");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fx1[106] = {
   -6.5065,
   -6.5,
   0,
   6.5,
   13,
   19.5,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fy1[106] = {
   0,
   0,
   0,
   5.04894,
   9.881307,
   14.50407,
   18.92399,
   23.14765,
   27.18144,
   31.03154,
   34.704,
   38.20465,
   41.53918,
   44.7131,
   47.73176,
   50.60038,
   53.32399,
   55.90749,
   58.35565,
   60.67308,
   62.86426,
   64.93354,
   66.88515,
   68.72317,
   70.45158,
   72.07424,
   73.59489,
   75.01716,
   76.34456,
   77.58052,
   78.72835,
   79.79126,
   80.77236,
   81.67467,
   82.50112,
   83.25455,
   83.93771,
   84.55328,
   85.10383,
   85.59186,
   86.01982,
   86.39005,
   86.70483,
   86.96637,
   87.17681,
   87.33821,
   87.4526,
   87.5219,
   87.548,
   87.53272,
   87.47783,
   87.38503,
   87.25596,
   87.09224,
   86.89541,
   86.66695,
   86.40833,
   86.12093,
   85.80611,
   85.46519,
   85.09941,
   84.71002,
   84.29818,
   83.86504,
   83.4117,
   82.93924,
   82.44867,
   81.94099,
   81.41716,
   80.87811,
   80.32473,
   79.75789,
   79.17841,
   78.5871,
   77.98474,
   77.37206,
   76.74979,
   76.11862,
   75.47922,
   74.83224,
   74.17829,
   73.51796,
   72.85184,
   72.18048,
   71.5044,
   70.82412,
   70.14013,
   69.4529,
   68.76289,
   68.07052,
   67.37623,
   66.6804,
   65.98343,
   65.28568,
   64.58751,
   63.88926,
   63.19125,
   62.49379,
   61.79719,
   61.10171,
   60.40764,
   59.71524,
   59.02475,
   59.02475,
   59.02475,
   0};
   TGraph *graph = new TGraph(106,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fx1,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fy1);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1","Projection of weighted sum of RS components",106,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMaximum(96.3028);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]1);
   
   graph->Draw("l");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fx2[106] = {
   -6.5065,
   -6.5,
   0,
   6.5,
   13,
   19.5,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fy2[106] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(106,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fx2,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fy2);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2","Projection of weighted sum of RS components",106,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMaximum(1.1);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]2);
   
   graph->Draw("l");
   
   Double_t h_sigData_fx3002[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sigData_fy3002[65] = {
   0,
   6,
   11,
   18,
   28,
   25,
   26,
   41,
   46,
   50,
   56,
   54,
   65,
   72,
   66,
   74,
   80,
   83,
   71,
   93,
   109,
   93,
   115,
   105,
   80,
   100,
   104,
   90,
   74,
   106,
   75,
   97,
   74,
   81,
   85,
   79,
   75,
   64,
   83,
   87,
   65,
   67,
   85,
   71,
   76,
   77,
   63,
   67,
   81,
   78,
   68,
   84,
   76,
   81,
   70,
   66,
   72,
   62,
   66,
   76,
   70,
   69,
   71,
   76,
   71};
   Double_t h_sigData_felx3002[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fely3002[65] = {
   0,
   2.379931,
   3.265579,
   4.202887,
   5.259711,
   4.966335,
   5.066015,
   6.376898,
   6.757581,
   7.047337,
   7.4609,
   7.32564,
   8.041463,
   8.465529,
   8.103403,
   8.582844,
   8.925539,
   9.092044,
   8.406258,
   9.626284,
   9.952272,
   9.626284,
   10.23546,
   9.759142,
   8.925539,
   9.983255,
   9.710289,
   9.469177,
   8.582844,
   9.807764,
   8.640903,
   9.831854,
   8.582844,
   8.981384,
   9.201374,
   8.869343,
   8.640903,
   7.979042,
   9.092044,
   9.30942,
   8.041463,
   8.164873,
   9.201374,
   8.406258,
   8.698576,
   8.755868,
   7.916129,
   8.164873,
   8.981384,
   8.812788,
   8.225883,
   9.146873,
   8.698576,
   8.981384,
   8.346566,
   8.103403,
   8.465529,
   7.852713,
   8.103403,
   8.698576,
   8.346566,
   8.286444,
   8.406258,
   8.698576,
   8.406258};
   Double_t h_sigData_fehx3002[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sigData_fehy3002[65] = {
   1.147874,
   3.583642,
   4.416521,
   5.321007,
   6.354446,
   6.066589,
   6.164324,
   7.455185,
   7.831489,
   8.118225,
   8.527879,
   8.39385,
   9.103628,
   9.524592,
   9.165094,
   9.641101,
   9.981567,
   10.14705,
   9.465736,
   10.67824,
   10.95227,
   10.67824,
   11.23546,
   10.75914,
   9.981567,
   11.03336,
   10.71029,
   10.522,
   9.641101,
   10.80776,
   9.698771,
   10.88273,
   9.641101,
   10.03706,
   10.25573,
   9.925725,
   9.698771,
   9.041691,
   10.14705,
   10.36314,
   9.103628,
   9.226102,
   10.25573,
   9.465736,
   9.756061,
   9.812979,
   8.979274,
   9.226102,
   10.03706,
   9.869531,
   9.28666,
   10.20155,
   9.756061,
   10.03706,
   9.406468,
   9.165094,
   9.524592,
   8.916365,
   9.165094,
   9.756061,
   9.406468,
   9.346779,
   9.465736,
   9.756061,
   9.465736};
   grae = new TGraphAsymmErrors(65,h_sigData_fx3002,h_sigData_fy3002,h_sigData_felx3002,h_sigData_fehx3002,h_sigData_fely3002,h_sigData_fehy3002);
   grae->SetName("h_sigData");
   grae->SetTitle("Histogram of sigData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sigData3002 = new TH1F("Graph_h_sigData3002","Histogram of sigData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sigData3002->SetMinimum(0);
   Graph_h_sigData3002->SetMaximum(138.859);
   Graph_h_sigData3002->SetDirectory(0);
   Graph_h_sigData3002->SetStats(0);
   Graph_h_sigData3002->SetLineWidth(2);
   Graph_h_sigData3002->SetMarkerStyle(20);
   Graph_h_sigData3002->GetXaxis()->SetNdivisions(505);
   Graph_h_sigData3002->GetXaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3002->GetXaxis()->SetTitleFont(132);
   Graph_h_sigData3002->GetYaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3002->GetYaxis()->SetTitleFont(132);
   Graph_h_sigData3002->GetZaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sigData3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sigData3002);
   
   grae->Draw("p");
   
   TH1D *frame_37b1a30__2 = new TH1D("frame_37b1a30__2"," ",100,0,650);
   frame_37b1a30__2->SetBinContent(1,132.5472);
   frame_37b1a30__2->SetMaximum(132.5472);
   frame_37b1a30__2->SetEntries(1);
   frame_37b1a30__2->SetDirectory(0);
   frame_37b1a30__2->SetStats(0);
   frame_37b1a30__2->SetLineWidth(2);
   frame_37b1a30__2->SetMarkerStyle(20);
   frame_37b1a30__2->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}D^{#minus}) #minus m(#Lambda_{#font[12]{c}}^{+}) #minus m(#pi^{+}) #minus m(D^{#minus})} [MeV/#font[12]{c}^{2}]");
   frame_37b1a30__2->GetXaxis()->SetNdivisions(505);
   frame_37b1a30__2->GetXaxis()->SetLabelFont(132);
   frame_37b1a30__2->GetXaxis()->SetLabelOffset(0.01);
   frame_37b1a30__2->GetXaxis()->SetLabelSize(0.06);
   frame_37b1a30__2->GetXaxis()->SetTitleSize(0.072);
   frame_37b1a30__2->GetXaxis()->SetTitleOffset(0.95);
   frame_37b1a30__2->GetXaxis()->SetTitleFont(132);
   frame_37b1a30__2->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_37b1a30__2->GetYaxis()->SetLabelFont(132);
   frame_37b1a30__2->GetYaxis()->SetLabelOffset(0.01);
   frame_37b1a30__2->GetYaxis()->SetLabelSize(0.06);
   frame_37b1a30__2->GetYaxis()->SetTitleSize(0.072);
   frame_37b1a30__2->GetYaxis()->SetTitleOffset(0.95);
   frame_37b1a30__2->GetYaxis()->SetTitleFont(132);
   frame_37b1a30__2->GetZaxis()->SetLabelFont(132);
   frame_37b1a30__2->GetZaxis()->SetLabelSize(0.06);
   frame_37b1a30__2->GetZaxis()->SetTitleSize(0.072);
   frame_37b1a30__2->GetZaxis()->SetTitleOffset(1.2);
   frame_37b1a30__2->GetZaxis()->SetTitleFont(132);
   frame_37b1a30__2->Draw("AXISSAME");
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/Fig2h.C <==
void Fig2h()
{
//=========Macro generated from canvas: c4/c4
//=========  (Mon Apr  8 17:26:34 2024) by ROOT version 6.24/08
   TCanvas *c4 = new TCanvas("c4", "c4",0,0,1300,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c4->Range(-112.3457,-5.979371,690.1235,31.3917);
   c4->SetFillColor(0);
   c4->SetBorderMode(0);
   c4->SetBorderSize(2);
   c4->SetTickx(1);
   c4->SetTicky(1);
   c4->SetLeftMargin(0.14);
   c4->SetRightMargin(0.05);
   c4->SetTopMargin(0.06);
   c4->SetBottomMargin(0.16);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   
   TH1D *frame_39c3e20__3 = new TH1D("frame_39c3e20__3"," ",100,0,650);
   frame_39c3e20__3->SetBinContent(1,29.14943);
   frame_39c3e20__3->SetMaximum(29.14943);
   frame_39c3e20__3->SetEntries(1);
   frame_39c3e20__3->SetDirectory(0);
   frame_39c3e20__3->SetStats(0);
   frame_39c3e20__3->SetLineWidth(2);
   frame_39c3e20__3->SetMarkerStyle(20);
   frame_39c3e20__3->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}D^{#minus}) #minus m(#Lambda_{#font[12]{c}}^{+}) #minus m(#pi^{+}) #minus m(D^{#minus})} [MeV/#font[12]{c}^{2}]");
   frame_39c3e20__3->GetXaxis()->SetNdivisions(505);
   frame_39c3e20__3->GetXaxis()->SetLabelFont(132);
   frame_39c3e20__3->GetXaxis()->SetLabelOffset(0.01);
   frame_39c3e20__3->GetXaxis()->SetLabelSize(0.06);
   frame_39c3e20__3->GetXaxis()->SetTitleSize(0.072);
   frame_39c3e20__3->GetXaxis()->SetTitleOffset(0.95);
   frame_39c3e20__3->GetXaxis()->SetTitleFont(132);
   frame_39c3e20__3->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_39c3e20__3->GetYaxis()->SetLabelFont(132);
   frame_39c3e20__3->GetYaxis()->SetLabelOffset(0.01);
   frame_39c3e20__3->GetYaxis()->SetLabelSize(0.06);
   frame_39c3e20__3->GetYaxis()->SetTitleSize(0.072);
   frame_39c3e20__3->GetYaxis()->SetTitleOffset(0.95);
   frame_39c3e20__3->GetYaxis()->SetTitleFont(132);
   frame_39c3e20__3->GetZaxis()->SetLabelFont(132);
   frame_39c3e20__3->GetZaxis()->SetLabelSize(0.06);
   frame_39c3e20__3->GetZaxis()->SetTitleSize(0.072);
   frame_39c3e20__3->GetZaxis()->SetTitleOffset(1.2);
   frame_39c3e20__3->GetZaxis()->SetTitleFont(132);
   frame_39c3e20__3->Draw("FUNC");
   
   Double_t h_sideData_fx3003[65] = {
   5,
   15,
   25,
   35,
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195,
   205,
   215,
   225,
   235,
   245,
   255,
   265,
   275,
   285,
   295,
   305,
   315,
   325,
   335,
   345,
   355,
   365,
   375,
   385,
   395,
   405,
   415,
   425,
   435,
   445,
   455,
   465,
   475,
   485,
   495,
   505,
   515,
   525,
   535,
   545,
   555,
   565,
   575,
   585,
   595,
   605,
   615,
   625,
   635,
   645};
   Double_t h_sideData_fy3003[65] = {
   2,
   4,
   2,
   3,
   6,
   4,
   9,
   8,
   5,
   13,
   9,
   14,
   11,
   11,
   16,
   22,
   13,
   14,
   19,
   12,
   14,
   15,
   16,
   19,
   19,
   10,
   16,
   11,
   9,
   13,
   11,
   11,
   16,
   11,
   13,
   14,
   11,
   12,
   9,
   11,
   17,
   8,
   8,
   8,
   9,
   9,
   10,
   5,
   7,
   8,
   6,
   10,
   9,
   7,
   8,
   8,
   9,
   9,
   10,
   5,
   11,
   9,
   6,
   8,
   9};
   Double_t h_sideData_felx3003[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sideData_fely3003[65] = {
   1.291815,
   1.914339,
   1.291815,
   1.632705,
   2.379931,
   1.914339,
   2.943461,
   2.768386,
   2.159691,
   3.558662,
   2.943461,
   3.6965,
   3.265579,
   3.265579,
   3.957801,
   4.654502,
   3.558662,
   3.6965,
   4.320219,
   3.415266,
   3.6965,
   3.82938,
   3.957801,
   4.320219,
   4.320219,
   3.108694,
   3.957801,
   3.265579,
   2.943461,
   3.558662,
   3.265579,
   3.265579,
   3.957801,
   3.265579,
   3.558662,
   3.6965,
   3.265579,
   3.415266,
   2.943461,
   3.265579,
   4.082184,
   2.768386,
   2.768386,
   2.768386,
   2.943461,
   2.943461,
   3.108694,
   2.159691,
   2.58147,
   2.768386,
   2.379931,
   3.108694,
   2.943461,
   2.58147,
   2.768386,
   2.768386,
   2.943461,
   2.943461,
   3.108694,
   2.159691,
   3.265579,
   2.943461,
   2.379931,
   2.768386,
   2.943461};
   Double_t h_sideData_fehx3003[65] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_sideData_fehy3003[65] = {
   2.63786,
   3.162753,
   2.63786,
   2.918186,
   3.583642,
   3.162753,
   4.110204,
   3.945142,
   3.382473,
   4.697573,
   4.110204,
   4.830381,
   4.416521,
   4.416521,
   5.083066,
   5.761366,
   4.697573,
   4.830381,
   5.435196,
   4.559819,
   4.830381,
   4.958738,
   5.083066,
   5.435196,
   5.435196,
   4.26695,
   5.083066,
   4.416521,
   4.110204,
   4.697573,
   4.416521,
   4.416521,
   5.083066,
   4.416521,
   4.697573,
   4.830381,
   4.416521,
   4.559819,
   4.110204,
   4.416521,
   5.203719,
   3.945142,
   3.945142,
   3.945142,
   4.110204,
   4.110204,
   4.26695,
   3.382473,
   3.770281,
   3.945142,
   3.583642,
   4.26695,
   4.110204,
   3.770281,
   3.945142,
   3.945142,
   4.110204,
   4.110204,
   4.26695,
   3.382473,
   4.416521,
   4.110204,
   3.583642,
   3.945142,
   4.110204};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,h_sideData_fx3003,h_sideData_fy3003,h_sideData_felx3003,h_sideData_fehx3003,h_sideData_fely3003,h_sideData_fehy3003);
   grae->SetName("h_sideData");
   grae->SetTitle("Histogram of sideData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sideData3003 = new TH1F("Graph_h_sideData3003","Histogram of sideData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sideData3003->SetMinimum(0.6373669);
   Graph_h_sideData3003->SetMaximum(30.46668);
   Graph_h_sideData3003->SetDirectory(0);
   Graph_h_sideData3003->SetStats(0);
   Graph_h_sideData3003->SetLineWidth(2);
   Graph_h_sideData3003->SetMarkerStyle(20);
   Graph_h_sideData3003->GetXaxis()->SetNdivisions(505);
   Graph_h_sideData3003->GetXaxis()->SetLabelFont(132);
   Graph_h_sideData3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sideData3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sideData3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sideData3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sideData3003->GetXaxis()->SetTitleFont(132);
   Graph_h_sideData3003->GetYaxis()->SetLabelFont(132);
   Graph_h_sideData3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sideData3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sideData3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sideData3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sideData3003->GetYaxis()->SetTitleFont(132);
   Graph_h_sideData3003->GetZaxis()->SetLabelFont(132);
   Graph_h_sideData3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sideData3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sideData3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sideData3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sideData3003);
   
   grae->Draw("p");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fx3[106] = {
   -6.5065,
   -6.5,
   0,
   6.5,
   13,
   19.5,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   201.5,
   208,
   214.5,
   221,
   227.5,
   234,
   240.5,
   247,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5065};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fy3[106] = {
   0,
   0,
   0,
   0.7447437,
   1.457542,
   2.139422,
   2.791383,
   3.414393,
   4.009396,
   4.577306,
   5.119011,
   5.635374,
   6.127234,
   6.595403,
   7.040671,
   7.463806,
   7.865552,
   8.246632,
   8.607748,
   8.94958,
   9.27279,
   9.578019,
   9.86589,
   10.13701,
   10.39196,
   10.63131,
   10.85561,
   11.0654,
   11.2612,
   11.44351,
   11.61282,
   11.76961,
   11.91432,
   12.04742,
   12.16932,
   12.28046,
   12.38123,
   12.47203,
   12.55324,
   12.62522,
   12.68835,
   12.74296,
   12.78939,
   12.82797,
   12.85901,
   12.88282,
   12.89969,
   12.90991,
   12.91376,
   12.91151,
   12.90341,
   12.88972,
   12.87069,
   12.84654,
   12.8175,
   12.7838,
   12.74566,
   12.70326,
   12.65683,
   12.60654,
   12.55258,
   12.49515,
   12.4344,
   12.37051,
   12.30364,
   12.23395,
   12.16159,
   12.0867,
   12.00943,
   11.92992,
   11.8483,
   11.76468,
   11.67921,
   11.59199,
   11.50313,
   11.41276,
   11.32097,
   11.22787,
   11.13356,
   11.03813,
   10.94166,
   10.84426,
   10.74601,
   10.64698,
   10.54725,
   10.44691,
   10.34602,
   10.24465,
   10.14287,
   10.04074,
   9.938327,
   9.835689,
   9.732882,
   9.629961,
   9.526978,
   9.423982,
   9.321022,
   9.218144,
   9.11539,
   9.012805,
   8.910426,
   8.808294,
   8.706443,
   8.706443,
   8.706443,
   0};
   TGraph *graph = new TGraph(106,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fx3,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]_fy3);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3","Projection of weighted sum of RS components",106,-72.8078,722.8078);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetMaximum(14.20514);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_sideband_TOScOmodel_sideband_TIScB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_sideband_TOS,model_sideband_TIS]3);
   
   graph->Draw("l");
   
   TH1D *frame_39c3e20__4 = new TH1D("frame_39c3e20__4"," ",100,0,650);
   frame_39c3e20__4->SetBinContent(1,29.14943);
   frame_39c3e20__4->SetMaximum(29.14943);
   frame_39c3e20__4->SetEntries(1);
   frame_39c3e20__4->SetDirectory(0);
   frame_39c3e20__4->SetStats(0);
   frame_39c3e20__4->SetLineWidth(2);
   frame_39c3e20__4->SetMarkerStyle(20);
   frame_39c3e20__4->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}D^{#minus}) #minus m(#Lambda_{#font[12]{c}}^{+}) #minus m(#pi^{+}) #minus m(D^{#minus})} [MeV/#font[12]{c}^{2}]");
   frame_39c3e20__4->GetXaxis()->SetNdivisions(505);
   frame_39c3e20__4->GetXaxis()->SetLabelFont(132);
   frame_39c3e20__4->GetXaxis()->SetLabelOffset(0.01);
   frame_39c3e20__4->GetXaxis()->SetLabelSize(0.06);
   frame_39c3e20__4->GetXaxis()->SetTitleSize(0.072);
   frame_39c3e20__4->GetXaxis()->SetTitleOffset(0.95);
   frame_39c3e20__4->GetXaxis()->SetTitleFont(132);
   frame_39c3e20__4->GetYaxis()->SetTitle("Candidates / (10 MeV/#font[12]{c}^{2})");
   frame_39c3e20__4->GetYaxis()->SetLabelFont(132);
   frame_39c3e20__4->GetYaxis()->SetLabelOffset(0.01);
   frame_39c3e20__4->GetYaxis()->SetLabelSize(0.06);
   frame_39c3e20__4->GetYaxis()->SetTitleSize(0.072);
   frame_39c3e20__4->GetYaxis()->SetTitleOffset(0.95);
   frame_39c3e20__4->GetYaxis()->SetTitleFont(132);
   frame_39c3e20__4->GetZaxis()->SetLabelFont(132);
   frame_39c3e20__4->GetZaxis()->SetLabelSize(0.06);
   frame_39c3e20__4->GetZaxis()->SetTitleSize(0.072);
   frame_39c3e20__4->GetZaxis()->SetTitleOffset(1.2);
   frame_39c3e20__4->GetZaxis()->SetTitleFont(132);
   frame_39c3e20__4->Draw("AXISSAME");
   c4->Modified();
   c4->cd();
   c4->SetSelected(c4);
}


==> figs/Fig3.C <==
void Fig3()
{
//=========Macro generated from canvas: c2/c2
//=========  (Fri Apr  5 19:31:41 2024) by ROOT version 6.20/06
   TCanvas *c2 = new TCanvas("c2", "c2",220,214,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.06);
   c2->SetBottomMargin(0.16);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   
   TH1D *frame_dabe7e0__1 = new TH1D("frame_dabe7e0__1","A RooPlot of \"#it{m(#font[12]{pK}^{#minus}#pi^{+})} [MeV/#font[12]{c}^{2}]\"",100,2230,2340);
   frame_dabe7e0__1->SetBinContent(1,31308.56);
   frame_dabe7e0__1->SetMaximum(31308.56);
   frame_dabe7e0__1->SetEntries(1);
   frame_dabe7e0__1->SetDirectory(0);
   frame_dabe7e0__1->SetStats(0);
   frame_dabe7e0__1->SetLineWidth(2);
   frame_dabe7e0__1->SetMarkerStyle(20);
   frame_dabe7e0__1->GetXaxis()->SetTitle("#it{m(#font[12]{pK}^{#minus}#pi^{+})} [MeV/#font[12]{c}^{2}]");
   frame_dabe7e0__1->GetXaxis()->SetLabelFont(132);
   frame_dabe7e0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_dabe7e0__1->GetXaxis()->SetLabelSize(0.06);
   frame_dabe7e0__1->GetXaxis()->SetTitleSize(0.072);
   frame_dabe7e0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_dabe7e0__1->GetXaxis()->SetTitleFont(132);
   frame_dabe7e0__1->GetYaxis()->SetTitle("Candidates / (0.5 MeV/#font[12]{c}^{2})");
   frame_dabe7e0__1->GetYaxis()->SetMoreLogLabels();
   frame_dabe7e0__1->GetYaxis()->SetNdivisions(3000510);
   frame_dabe7e0__1->GetYaxis()->SetLabelFont(132);
   frame_dabe7e0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_dabe7e0__1->GetYaxis()->SetLabelSize(0.06);
   frame_dabe7e0__1->GetYaxis()->SetTitleSize(0.072);
   frame_dabe7e0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_dabe7e0__1->GetYaxis()->SetTitleFont(132);
   frame_dabe7e0__1->GetZaxis()->SetLabelFont(132);
   frame_dabe7e0__1->GetZaxis()->SetLabelSize(0.06);
   frame_dabe7e0__1->GetZaxis()->SetTitleSize(0.072);
   frame_dabe7e0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_dabe7e0__1->GetZaxis()->SetTitleFont(132);
   frame_dabe7e0__1->Draw("FUNC");
   
   Double_t h_data_Lc_fx3001[220] = {
   2230.25,
   2230.75,
   2231.25,
   2231.75,
   2232.25,
   2232.75,
   2233.25,
   2233.75,
   2234.25,
   2234.75,
   2235.25,
   2235.75,
   2236.25,
   2236.75,
   2237.25,
   2237.75,
   2238.25,
   2238.75,
   2239.25,
   2239.75,
   2240.25,
   2240.75,
   2241.25,
   2241.75,
   2242.25,
   2242.75,
   2243.25,
   2243.75,
   2244.25,
   2244.75,
   2245.25,
   2245.75,
   2246.25,
   2246.75,
   2247.25,
   2247.75,
   2248.25,
   2248.75,
   2249.25,
   2249.75,
   2250.25,
   2250.75,
   2251.25,
   2251.75,
   2252.25,
   2252.75,
   2253.25,
   2253.75,
   2254.25,
   2254.75,
   2255.25,
   2255.75,
   2256.25,
   2256.75,
   2257.25,
   2257.75,
   2258.25,
   2258.75,
   2259.25,
   2259.75,
   2260.25,
   2260.75,
   2261.25,
   2261.75,
   2262.25,
   2262.75,
   2263.25,
   2263.75,
   2264.25,
   2264.75,
   2265.25,
   2265.75,
   2266.25,
   2266.75,
   2267.25,
   2267.75,
   2268.25,
   2268.75,
   2269.25,
   2269.75,
   2270.25,
   2270.75,
   2271.25,
   2271.75,
   2272.25,
   2272.75,
   2273.25,
   2273.75,
   2274.25,
   2274.75,
   2275.25,
   2275.75,
   2276.25,
   2276.75,
   2277.25,
   2277.75,
   2278.25,
   2278.75,
   2279.25,
   2279.75,
   2280.25,
   2280.75,
   2281.25,
   2281.75,
   2282.25,
   2282.75,
   2283.25,
   2283.75,
   2284.25,
   2284.75,
   2285.25,
   2285.75,
   2286.25,
   2286.75,
   2287.25,
   2287.75,
   2288.25,
   2288.75,
   2289.25,
   2289.75,
   2290.25,
   2290.75,
   2291.25,
   2291.75,
   2292.25,
   2292.75,
   2293.25,
   2293.75,
   2294.25,
   2294.75,
   2295.25,
   2295.75,
   2296.25,
   2296.75,
   2297.25,
   2297.75,
   2298.25,
   2298.75,
   2299.25,
   2299.75,
   2300.25,
   2300.75,
   2301.25,
   2301.75,
   2302.25,
   2302.75,
   2303.25,
   2303.75,
   2304.25,
   2304.75,
   2305.25,
   2305.75,
   2306.25,
   2306.75,
   2307.25,
   2307.75,
   2308.25,
   2308.75,
   2309.25,
   2309.75,
   2310.25,
   2310.75,
   2311.25,
   2311.75,
   2312.25,
   2312.75,
   2313.25,
   2313.75,
   2314.25,
   2314.75,
   2315.25,
   2315.75,
   2316.25,
   2316.75,
   2317.25,
   2317.75,
   2318.25,
   2318.75,
   2319.25,
   2319.75,
   2320.25,
   2320.75,
   2321.25,
   2321.75,
   2322.25,
   2322.75,
   2323.25,
   2323.75,
   2324.25,
   2324.75,
   2325.25,
   2325.75,
   2326.25,
   2326.75,
   2327.25,
   2327.75,
   2328.25,
   2328.75,
   2329.25,
   2329.75,
   2330.25,
   2330.75,
   2331.25,
   2331.75,
   2332.25,
   2332.75,
   2333.25,
   2333.75,
   2334.25,
   2334.75,
   2335.25,
   2335.75,
   2336.25,
   2336.75,
   2337.25,
   2337.75,
   2338.25,
   2338.75,
   2339.25,
   2339.75};
   Double_t h_data_Lc_fy3001[220] = {
   1032,
   1019,
   1077,
   1039,
   1079,
   1014,
   1031,
   1055,
   1089,
   1111,
   1011,
   1073,
   1116,
   1050,
   1053,
   1058,
   1090,
   1102,
   1128,
   1061,
   1190,
   1096,
   1084,
   1046,
   1107,
   1029,
   1101,
   1136,
   1041,
   1110,
   1125,
   1110,
   1084,
   1111,
   1057,
   1131,
   1140,
   1136,
   1069,
   1077,
   1114,
   1133,
   1149,
   1183,
   1166,
   1191,
   1222,
   1153,
   1193,
   1217,
   1157,
   1181,
   1193,
   1232,
   1107,
   1147,
   1193,
   1181,
   1241,
   1235,
   1211,
   1214,
   1231,
   1293,
   1221,
   1242,
   1242,
   1272,
   1283,
   1342,
   1281,
   1348,
   1377,
   1339,
   1456,
   1415,
   1544,
   1545,
   1730,
   1723,
   1808,
   1889,
   2001,
   2097,
   2258,
   2484,
   2664,
   2920,
   3163,
   3517,
   3839,
   4233,
   4726,
   5192,
   5855,
   6630,
   7505,
   8448,
   9439,
   10592,
   11829,
   13287,
   14809,
   16069,
   17862,
   19351,
   21416,
   22369,
   24048,
   25508,
   26866,
   27774,
   28443,
   29378,
   29645,
   29473,
   29221,
   28795,
   28033,
   26712,
   26001,
   24458,
   23256,
   21396,
   20045,
   18362,
   16906,
   15357,
   14055,
   12737,
   11384,
   10360,
   9216,
   8287,
   7572,
   6588,
   5706,
   5336,
   4793,
   4298,
   3826,
   3462,
   3175,
   2844,
   2584,
   2433,
   2284,
   2098,
   1961,
   1817,
   1725,
   1702,
   1659,
   1463,
   1440,
   1430,
   1358,
   1346,
   1240,
   1200,
   1212,
   1123,
   1198,
   1138,
   1098,
   1124,
   1141,
   1151,
   1101,
   1124,
   1036,
   1082,
   1042,
   1029,
   1076,
   1031,
   1058,
   1106,
   1082,
   1047,
   1044,
   997,
   962,
   1052,
   1033,
   1013,
   1041,
   1008,
   973,
   1012,
   978,
   1000,
   1050,
   976,
   1034,
   980,
   968,
   981,
   990,
   1013,
   992,
   1027,
   973,
   1027,
   995,
   982,
   983,
   944,
   954,
   977,
   966,
   934,
   977,
   980,
   986,
   1026,
   952,
   966,
   989,
   947};
   Double_t h_data_Lc_felx3001[220] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_data_Lc_fely3001[220] = {
   31.62865,
   31.42569,
   32.32149,
   31.7374,
   32.35194,
   31.34729,
   31.61308,
   31.98461,
   32.50379,
   32.83542,
   31.30016,
   32.26049,
   32.91033,
   31.90756,
   31.95381,
   32.03075,
   32.51893,
   32.70015,
   33.08943,
   32.07683,
   34,
   32.60967,
   32.42795,
   31.84579,
   32.77537,
   31.58193,
   32.68509,
   33.20831,
   31.76841,
   32.82041,
   33.04475,
   32.82041,
   32.42795,
   32.83542,
   32.01538,
   33.13406,
   33.26759,
   33.20831,
   32.19939,
   32.32149,
   32.88038,
   33.16378,
   33.40059,
   33.8984,
   33.6504,
   34.01449,
   34.46069,
   33.45953,
   34.04345,
   34.38911,
   33.51838,
   33.86932,
   34.04345,
   34.60342,
   32.77537,
   33.37108,
   34.04345,
   33.86932,
   34.73138,
   34.64612,
   34.30302,
   34.34609,
   34.58917,
   35.46179,
   34.44639,
   34.74557,
   34.74557,
   35.16861,
   35.32248,
   36.13673,
   35.29455,
   36.21852,
   36.61132,
   36.09576,
   37.66084,
   37.11981,
   38.79695,
   38.80967,
   41.09627,
   41.01205,
   42.02352,
   42.9655,
   44.23533,
   45.29574,
   47.02105,
   49.34225,
   51.11637,
   53.53934,
   55.74278,
   58.80641,
   61.46168,
   64.56343,
   68.24773,
   71.55727,
   76.01961,
   80.92635,
   86.13285,
   91.41436,
   96.6558,
   102.4187,
   108.2624,
   114.7703,
   121.1933,
   126.2645,
   133.1497,
   138.6088,
   145.8429,
   149.0635,
   154.575,
   159.213,
   163.4093,
   166.1561,
   168.1513,
   170.9008,
   171.678,
   171.1778,
   170.4422,
   169.1916,
   166.9313,
   162.9388,
   160.749,
   155.8913,
   152,
   145.7746,
   141.0812,
   135.0074,
   129.524,
   123.4244,
   118.0548,
   112.3594,
   106.197,
   101.2853,
   95.5013,
   90.53433,
   86.51868,
   80.66804,
   75.03972,
   72.54964,
   68.7333,
   65.06104,
   61.35669,
   58.34089,
   55.84936,
   52.83151,
   50.33552,
   48.82798,
   47.29383,
   45.30666,
   43.786,
   42.12922,
   41.03613,
   40.75833,
   40.23389,
   37.75245,
   37.45063,
   37.31865,
   36.35444,
   36.19128,
   34.71718,
   34.14462,
   34.31738,
   33.01492,
   34.11575,
   33.23796,
   32.63986,
   33.02984,
   33.28239,
   33.43008,
   32.68509,
   33.02984,
   31.69084,
   32.39757,
   31.7839,
   31.58193,
   32.30625,
   31.61308,
   32.03075,
   32.76034,
   32.39757,
   31.86124,
   31.81486,
   31.07927,
   30.52015,
   31.9384,
   31.64421,
   31.33159,
   31.76841,
   31.25295,
   30.69695,
   31.31588,
   30.77699,
   31.12673,
   31.90756,
   30.745,
   31.65976,
   30.80894,
   30.61672,
   30.82491,
   30.96824,
   31.33159,
   31,
   31.55074,
   30.69695,
   31.55074,
   31.04758,
   30.84087,
   30.85682,
   30.22865,
   30.39094,
   30.761,
   30.58456,
   30.0655,
   30.761,
   30.80894,
   30.90462,
   31.53514,
   30.35855,
   30.58456,
   30.95234,
   30.27743};
   Double_t h_data_Lc_fehx3001[220] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_data_Lc_fehy3001[220] = {
   32.62865,
   32.42569,
   33.32149,
   32.7374,
   33.35194,
   32.34729,
   32.61308,
   32.98461,
   33.50379,
   33.83542,
   32.30016,
   33.26049,
   33.91033,
   32.90756,
   32.95381,
   33.03075,
   33.51893,
   33.70015,
   34.08943,
   33.07683,
   35,
   33.60967,
   33.42795,
   32.84579,
   33.77537,
   32.58193,
   33.68509,
   34.20831,
   32.76841,
   33.82041,
   34.04475,
   33.82041,
   33.42795,
   33.83542,
   33.01538,
   34.13406,
   34.26759,
   34.20831,
   33.19939,
   33.32149,
   33.88038,
   34.16378,
   34.40059,
   34.8984,
   34.6504,
   35.01449,
   35.46069,
   34.45953,
   35.04345,
   35.38911,
   34.51838,
   34.86932,
   35.04345,
   35.60342,
   33.77537,
   34.37108,
   35.04345,
   34.86932,
   35.73138,
   35.64612,
   35.30302,
   35.34609,
   35.58917,
   36.46179,
   35.44639,
   35.74557,
   35.74557,
   36.16861,
   36.32248,
   37.13673,
   36.29455,
   37.21852,
   37.61132,
   37.09576,
   38.66084,
   38.11981,
   39.79695,
   39.80967,
   42.09627,
   42.01205,
   43.02352,
   43.9655,
   45.23533,
   46.29574,
   48.02105,
   50.34225,
   52.11637,
   54.53934,
   56.74278,
   59.80641,
   62.46168,
   65.56343,
   69.24773,
   72.55727,
   77.01961,
   81.92635,
   87.13285,
   92.41436,
   97.6558,
   103.4187,
   109.2624,
   115.7703,
   122.1933,
   127.2645,
   134.1497,
   139.6088,
   146.8429,
   150.0635,
   155.575,
   160.213,
   164.4093,
   167.1561,
   169.1513,
   171.9008,
   172.678,
   172.1778,
   171.4422,
   170.1916,
   167.9313,
   163.9388,
   161.749,
   156.8913,
   153,
   146.7746,
   142.0812,
   136.0074,
   130.524,
   124.4244,
   119.0548,
   113.3594,
   107.197,
   102.2853,
   96.5013,
   91.53433,
   87.51868,
   81.66804,
   76.03972,
   73.54964,
   69.7333,
   66.06104,
   62.35669,
   59.34089,
   56.84936,
   53.83151,
   51.33552,
   49.82798,
   48.29383,
   46.30666,
   44.786,
   43.12922,
   42.03613,
   41.75833,
   41.23389,
   38.75245,
   38.45063,
   38.31865,
   37.35444,
   37.19128,
   35.71718,
   35.14462,
   35.31738,
   34.01492,
   35.11575,
   34.23796,
   33.63986,
   34.02984,
   34.28239,
   34.43008,
   33.68509,
   34.02984,
   32.69084,
   33.39757,
   32.7839,
   32.58193,
   33.30625,
   32.61308,
   33.03075,
   33.76034,
   33.39757,
   32.86124,
   32.81486,
   32.07927,
   31.52015,
   32.9384,
   32.64421,
   32.33159,
   32.76841,
   32.25295,
   31.69695,
   32.31588,
   31.77699,
   32.12673,
   32.90756,
   31.745,
   32.65976,
   31.80894,
   31.61672,
   31.82491,
   31.96824,
   32.33159,
   32,
   32.55074,
   31.69695,
   32.55074,
   32.04758,
   31.84087,
   31.85682,
   31.22865,
   31.39094,
   31.761,
   31.58456,
   31.0655,
   31.761,
   31.80894,
   31.90462,
   32.53514,
   31.35855,
   31.58456,
   31.95234,
   31.27743};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(220,h_data_Lc_fx3001,h_data_Lc_fy3001,h_data_Lc_felx3001,h_data_Lc_fehx3001,h_data_Lc_fely3001,h_data_Lc_fehy3001);
   grae->SetName("h_data_Lc");
   grae->SetTitle("Histogram of data_Lc_plot__Lambdacp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t model_Norm[Lambdacp_M]_fx1[135] = {
   2228.9,
   2228.9,
   2230,
   2231.1,
   2232.2,
   2233.3,
   2234.4,
   2235.5,
   2236.6,
   2237.7,
   2238.8,
   2239.9,
   2241,
   2242.1,
   2243.2,
   2244.3,
   2245.4,
   2246.5,
   2247.6,
   2248.7,
   2249.8,
   2250.9,
   2252,
   2253.1,
   2254.2,
   2255.3,
   2256.4,
   2257.5,
   2258.6,
   2259.7,
   2260.8,
   2261.9,
   2263,
   2264.1,
   2265.2,
   2266.3,
   2267.4,
   2268.5,
   2269.6,
   2270.7,
   2271.8,
   2272.9,
   2274,
   2275.1,
   2275.65,
   2276.2,
   2276.75,
   2277.3,
   2277.85,
   2278.4,
   2278.95,
   2279.5,
   2280.05,
   2280.6,
   2281.15,
   2281.7,
   2282.8,
   2283.35,
   2283.9,
   2284.45,
   2285,
   2285.275,
   2285.55,
   2285.825,
   2286.1,
   2286.375,
   2286.65,
   2286.925,
   2287.2,
   2287.475,
   2287.75,
   2288.025,
   2288.3,
   2288.575,
   2288.85,
   2289.125,
   2289.4,
   2289.675,
   2289.95,
   2290.5,
   2291.05,
   2291.6,
   2292.7,
   2293.8,
   2294.35,
   2294.9,
   2295.45,
   2296,
   2296.55,
   2297.1,
   2297.65,
   2298.2,
   2298.75,
   2299.3,
   2299.85,
   2300.4,
   2301.5,
   2302.6,
   2303.7,
   2304.8,
   2305.9,
   2307,
   2308.1,
   2309.2,
   2310.3,
   2311.4,
   2312.5,
   2313.6,
   2314.7,
   2315.8,
   2316.9,
   2318,
   2319.1,
   2320.2,
   2321.3,
   2322.4,
   2323.5,
   2324.6,
   2325.7,
   2326.8,
   2327.9,
   2329,
   2330.1,
   2331.2,
   2332.3,
   2333.4,
   2334.5,
   2335.6,
   2336.7,
   2337.8,
   2338.9,
   2340,
   2340,
   2341.1,
   2341.1};
   Double_t model_Norm[Lambdacp_M]_fy1[135] = {
   0,
   1097.621,
   1097.621,
   1098.071,
   1098.568,
   1099.115,
   1099.715,
   1100.373,
   1101.094,
   1101.883,
   1102.745,
   1103.687,
   1104.717,
   1105.842,
   1107.071,
   1108.416,
   1109.888,
   1111.503,
   1113.277,
   1115.233,
   1117.399,
   1119.813,
   1122.525,
   1125.611,
   1129.178,
   1133.385,
   1138.468,
   1144.778,
   1152.825,
   1163.353,
   1177.418,
   1196.495,
   1222.599,
   1258.424,
   1307.481,
   1374.232,
   1464.214,
   1584.137,
   1742,
   1947.314,
   2211.748,
   2551.125,
   2991.978,
   3596.901,
   4016.125,
   4552.969,
   5183.113,
   5917.275,
   6766.055,
   7738.409,
   8840.656,
   10075.41,
   11440.49,
   12927.96,
   14523.32,
   16205.04,
   19706.15,
   21448.99,
   23127.46,
   24693.7,
   26099.72,
   26728.27,
   27300.03,
   27810.11,
   28254.1,
   28628.11,
   28928.84,
   29153.64,
   29300.56,
   29368.33,
   29356.46,
   29265.17,
   29095.43,
   28848.95,
   28528.12,
   28135.97,
   27676.16,
   27152.9,
   26570.87,
   25251.21,
   23761.5,
   22148.85,
   18742.21,
   15374.43,
   13790.16,
   12304.38,
   10932.48,
   9683.347,
   8560.137,
   7561.204,
   6681.17,
   5911.971,
   5243.844,
   4666.177,
   4168.211,
   3739.567,
   3052.693,
   2540.628,
   2155.101,
   1862.27,
   1638.956,
   1469.048,
   1340.833,
   1245.31,
   1175.26,
   1124.782,
   1089.063,
   1064.236,
   1047.271,
   1035.85,
   1028.252,
   1023.229,
   1019.904,
   1017.672,
   1016.131,
   1015.015,
   1014.156,
   1013.45,
   1012.831,
   1012.263,
   1011.722,
   1011.196,
   1010.678,
   1010.164,
   1009.653,
   1009.143,
   1008.633,
   1008.123,
   1007.614,
   1007.105,
   1006.595,
   1006.086,
   1006.086,
   0,
   1006.086};
   TGraph *graph = new TGraph(135,model_Norm[Lambdacp_M]_fx1,model_Norm[Lambdacp_M]_fy1);
   graph->SetName("model_Norm[Lambdacp_M]");
   graph->SetTitle("Projection of model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_data_Lc_fx3002[220] = {
   2230.25,
   2230.75,
   2231.25,
   2231.75,
   2232.25,
   2232.75,
   2233.25,
   2233.75,
   2234.25,
   2234.75,
   2235.25,
   2235.75,
   2236.25,
   2236.75,
   2237.25,
   2237.75,
   2238.25,
   2238.75,
   2239.25,
   2239.75,
   2240.25,
   2240.75,
   2241.25,
   2241.75,
   2242.25,
   2242.75,
   2243.25,
   2243.75,
   2244.25,
   2244.75,
   2245.25,
   2245.75,
   2246.25,
   2246.75,
   2247.25,
   2247.75,
   2248.25,
   2248.75,
   2249.25,
   2249.75,
   2250.25,
   2250.75,
   2251.25,
   2251.75,
   2252.25,
   2252.75,
   2253.25,
   2253.75,
   2254.25,
   2254.75,
   2255.25,
   2255.75,
   2256.25,
   2256.75,
   2257.25,
   2257.75,
   2258.25,
   2258.75,
   2259.25,
   2259.75,
   2260.25,
   2260.75,
   2261.25,
   2261.75,
   2262.25,
   2262.75,
   2263.25,
   2263.75,
   2264.25,
   2264.75,
   2265.25,
   2265.75,
   2266.25,
   2266.75,
   2267.25,
   2267.75,
   2268.25,
   2268.75,
   2269.25,
   2269.75,
   2270.25,
   2270.75,
   2271.25,
   2271.75,
   2272.25,
   2272.75,
   2273.25,
   2273.75,
   2274.25,
   2274.75,
   2275.25,
   2275.75,
   2276.25,
   2276.75,
   2277.25,
   2277.75,
   2278.25,
   2278.75,
   2279.25,
   2279.75,
   2280.25,
   2280.75,
   2281.25,
   2281.75,
   2282.25,
   2282.75,
   2283.25,
   2283.75,
   2284.25,
   2284.75,
   2285.25,
   2285.75,
   2286.25,
   2286.75,
   2287.25,
   2287.75,
   2288.25,
   2288.75,
   2289.25,
   2289.75,
   2290.25,
   2290.75,
   2291.25,
   2291.75,
   2292.25,
   2292.75,
   2293.25,
   2293.75,
   2294.25,
   2294.75,
   2295.25,
   2295.75,
   2296.25,
   2296.75,
   2297.25,
   2297.75,
   2298.25,
   2298.75,
   2299.25,
   2299.75,
   2300.25,
   2300.75,
   2301.25,
   2301.75,
   2302.25,
   2302.75,
   2303.25,
   2303.75,
   2304.25,
   2304.75,
   2305.25,
   2305.75,
   2306.25,
   2306.75,
   2307.25,
   2307.75,
   2308.25,
   2308.75,
   2309.25,
   2309.75,
   2310.25,
   2310.75,
   2311.25,
   2311.75,
   2312.25,
   2312.75,
   2313.25,
   2313.75,
   2314.25,
   2314.75,
   2315.25,
   2315.75,
   2316.25,
   2316.75,
   2317.25,
   2317.75,
   2318.25,
   2318.75,
   2319.25,
   2319.75,
   2320.25,
   2320.75,
   2321.25,
   2321.75,
   2322.25,
   2322.75,
   2323.25,
   2323.75,
   2324.25,
   2324.75,
   2325.25,
   2325.75,
   2326.25,
   2326.75,
   2327.25,
   2327.75,
   2328.25,
   2328.75,
   2329.25,
   2329.75,
   2330.25,
   2330.75,
   2331.25,
   2331.75,
   2332.25,
   2332.75,
   2333.25,
   2333.75,
   2334.25,
   2334.75,
   2335.25,
   2335.75,
   2336.25,
   2336.75,
   2337.25,
   2337.75,
   2338.25,
   2338.75,
   2339.25,
   2339.75};
   Double_t h_data_Lc_fy3002[220] = {
   1032,
   1019,
   1077,
   1039,
   1079,
   1014,
   1031,
   1055,
   1089,
   1111,
   1011,
   1073,
   1116,
   1050,
   1053,
   1058,
   1090,
   1102,
   1128,
   1061,
   1190,
   1096,
   1084,
   1046,
   1107,
   1029,
   1101,
   1136,
   1041,
   1110,
   1125,
   1110,
   1084,
   1111,
   1057,
   1131,
   1140,
   1136,
   1069,
   1077,
   1114,
   1133,
   1149,
   1183,
   1166,
   1191,
   1222,
   1153,
   1193,
   1217,
   1157,
   1181,
   1193,
   1232,
   1107,
   1147,
   1193,
   1181,
   1241,
   1235,
   1211,
   1214,
   1231,
   1293,
   1221,
   1242,
   1242,
   1272,
   1283,
   1342,
   1281,
   1348,
   1377,
   1339,
   1456,
   1415,
   1544,
   1545,
   1730,
   1723,
   1808,
   1889,
   2001,
   2097,
   2258,
   2484,
   2664,
   2920,
   3163,
   3517,
   3839,
   4233,
   4726,
   5192,
   5855,
   6630,
   7505,
   8448,
   9439,
   10592,
   11829,
   13287,
   14809,
   16069,
   17862,
   19351,
   21416,
   22369,
   24048,
   25508,
   26866,
   27774,
   28443,
   29378,
   29645,
   29473,
   29221,
   28795,
   28033,
   26712,
   26001,
   24458,
   23256,
   21396,
   20045,
   18362,
   16906,
   15357,
   14055,
   12737,
   11384,
   10360,
   9216,
   8287,
   7572,
   6588,
   5706,
   5336,
   4793,
   4298,
   3826,
   3462,
   3175,
   2844,
   2584,
   2433,
   2284,
   2098,
   1961,
   1817,
   1725,
   1702,
   1659,
   1463,
   1440,
   1430,
   1358,
   1346,
   1240,
   1200,
   1212,
   1123,
   1198,
   1138,
   1098,
   1124,
   1141,
   1151,
   1101,
   1124,
   1036,
   1082,
   1042,
   1029,
   1076,
   1031,
   1058,
   1106,
   1082,
   1047,
   1044,
   997,
   962,
   1052,
   1033,
   1013,
   1041,
   1008,
   973,
   1012,
   978,
   1000,
   1050,
   976,
   1034,
   980,
   968,
   981,
   990,
   1013,
   992,
   1027,
   973,
   1027,
   995,
   982,
   983,
   944,
   954,
   977,
   966,
   934,
   977,
   980,
   986,
   1026,
   952,
   966,
   989,
   947};
   Double_t h_data_Lc_felx3002[220] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_data_Lc_fely3002[220] = {
   31.62865,
   31.42569,
   32.32149,
   31.7374,
   32.35194,
   31.34729,
   31.61308,
   31.98461,
   32.50379,
   32.83542,
   31.30016,
   32.26049,
   32.91033,
   31.90756,
   31.95381,
   32.03075,
   32.51893,
   32.70015,
   33.08943,
   32.07683,
   34,
   32.60967,
   32.42795,
   31.84579,
   32.77537,
   31.58193,
   32.68509,
   33.20831,
   31.76841,
   32.82041,
   33.04475,
   32.82041,
   32.42795,
   32.83542,
   32.01538,
   33.13406,
   33.26759,
   33.20831,
   32.19939,
   32.32149,
   32.88038,
   33.16378,
   33.40059,
   33.8984,
   33.6504,
   34.01449,
   34.46069,
   33.45953,
   34.04345,
   34.38911,
   33.51838,
   33.86932,
   34.04345,
   34.60342,
   32.77537,
   33.37108,
   34.04345,
   33.86932,
   34.73138,
   34.64612,
   34.30302,
   34.34609,
   34.58917,
   35.46179,
   34.44639,
   34.74557,
   34.74557,
   35.16861,
   35.32248,
   36.13673,
   35.29455,
   36.21852,
   36.61132,
   36.09576,
   37.66084,
   37.11981,
   38.79695,
   38.80967,
   41.09627,
   41.01205,
   42.02352,
   42.9655,
   44.23533,
   45.29574,
   47.02105,
   49.34225,
   51.11637,
   53.53934,
   55.74278,
   58.80641,
   61.46168,
   64.56343,
   68.24773,
   71.55727,
   76.01961,
   80.92635,
   86.13285,
   91.41436,
   96.6558,
   102.4187,
   108.2624,
   114.7703,
   121.1933,
   126.2645,
   133.1497,
   138.6088,
   145.8429,
   149.0635,
   154.575,
   159.213,
   163.4093,
   166.1561,
   168.1513,
   170.9008,
   171.678,
   171.1778,
   170.4422,
   169.1916,
   166.9313,
   162.9388,
   160.749,
   155.8913,
   152,
   145.7746,
   141.0812,
   135.0074,
   129.524,
   123.4244,
   118.0548,
   112.3594,
   106.197,
   101.2853,
   95.5013,
   90.53433,
   86.51868,
   80.66804,
   75.03972,
   72.54964,
   68.7333,
   65.06104,
   61.35669,
   58.34089,
   55.84936,
   52.83151,
   50.33552,
   48.82798,
   47.29383,
   45.30666,
   43.786,
   42.12922,
   41.03613,
   40.75833,
   40.23389,
   37.75245,
   37.45063,
   37.31865,
   36.35444,
   36.19128,
   34.71718,
   34.14462,
   34.31738,
   33.01492,
   34.11575,
   33.23796,
   32.63986,
   33.02984,
   33.28239,
   33.43008,
   32.68509,
   33.02984,
   31.69084,
   32.39757,
   31.7839,
   31.58193,
   32.30625,
   31.61308,
   32.03075,
   32.76034,
   32.39757,
   31.86124,
   31.81486,
   31.07927,
   30.52015,
   31.9384,
   31.64421,
   31.33159,
   31.76841,
   31.25295,
   30.69695,
   31.31588,
   30.77699,
   31.12673,
   31.90756,
   30.745,
   31.65976,
   30.80894,
   30.61672,
   30.82491,
   30.96824,
   31.33159,
   31,
   31.55074,
   30.69695,
   31.55074,
   31.04758,
   30.84087,
   30.85682,
   30.22865,
   30.39094,
   30.761,
   30.58456,
   30.0655,
   30.761,
   30.80894,
   30.90462,
   31.53514,
   30.35855,
   30.58456,
   30.95234,
   30.27743};
   Double_t h_data_Lc_fehx3002[220] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_data_Lc_fehy3002[220] = {
   32.62865,
   32.42569,
   33.32149,
   32.7374,
   33.35194,
   32.34729,
   32.61308,
   32.98461,
   33.50379,
   33.83542,
   32.30016,
   33.26049,
   33.91033,
   32.90756,
   32.95381,
   33.03075,
   33.51893,
   33.70015,
   34.08943,
   33.07683,
   35,
   33.60967,
   33.42795,
   32.84579,
   33.77537,
   32.58193,
   33.68509,
   34.20831,
   32.76841,
   33.82041,
   34.04475,
   33.82041,
   33.42795,
   33.83542,
   33.01538,
   34.13406,
   34.26759,
   34.20831,
   33.19939,
   33.32149,
   33.88038,
   34.16378,
   34.40059,
   34.8984,
   34.6504,
   35.01449,
   35.46069,
   34.45953,
   35.04345,
   35.38911,
   34.51838,
   34.86932,
   35.04345,
   35.60342,
   33.77537,
   34.37108,
   35.04345,
   34.86932,
   35.73138,
   35.64612,
   35.30302,
   35.34609,
   35.58917,
   36.46179,
   35.44639,
   35.74557,
   35.74557,
   36.16861,
   36.32248,
   37.13673,
   36.29455,
   37.21852,
   37.61132,
   37.09576,
   38.66084,
   38.11981,
   39.79695,
   39.80967,
   42.09627,
   42.01205,
   43.02352,
   43.9655,
   45.23533,
   46.29574,
   48.02105,
   50.34225,
   52.11637,
   54.53934,
   56.74278,
   59.80641,
   62.46168,
   65.56343,
   69.24773,
   72.55727,
   77.01961,
   81.92635,
   87.13285,
   92.41436,
   97.6558,
   103.4187,
   109.2624,
   115.7703,
   122.1933,
   127.2645,
   134.1497,
   139.6088,
   146.8429,
   150.0635,
   155.575,
   160.213,
   164.4093,
   167.1561,
   169.1513,
   171.9008,
   172.678,
   172.1778,
   171.4422,
   170.1916,
   167.9313,
   163.9388,
   161.749,
   156.8913,
   153,
   146.7746,
   142.0812,
   136.0074,
   130.524,
   124.4244,
   119.0548,
   113.3594,
   107.197,
   102.2853,
   96.5013,
   91.53433,
   87.51868,
   81.66804,
   76.03972,
   73.54964,
   69.7333,
   66.06104,
   62.35669,
   59.34089,
   56.84936,
   53.83151,
   51.33552,
   49.82798,
   48.29383,
   46.30666,
   44.786,
   43.12922,
   42.03613,
   41.75833,
   41.23389,
   38.75245,
   38.45063,
   38.31865,
   37.35444,
   37.19128,
   35.71718,
   35.14462,
   35.31738,
   34.01492,
   35.11575,
   34.23796,
   33.63986,
   34.02984,
   34.28239,
   34.43008,
   33.68509,
   34.02984,
   32.69084,
   33.39757,
   32.7839,
   32.58193,
   33.30625,
   32.61308,
   33.03075,
   33.76034,
   33.39757,
   32.86124,
   32.81486,
   32.07927,
   31.52015,
   32.9384,
   32.64421,
   32.33159,
   32.76841,
   32.25295,
   31.69695,
   32.31588,
   31.77699,
   32.12673,
   32.90756,
   31.745,
   32.65976,
   31.80894,
   31.61672,
   31.82491,
   31.96824,
   32.33159,
   32,
   32.55074,
   31.69695,
   32.55074,
   32.04758,
   31.84087,
   31.85682,
   31.22865,
   31.39094,
   31.761,
   31.58456,
   31.0655,
   31.761,
   31.80894,
   31.90462,
   32.53514,
   31.35855,
   31.58456,
   31.95234,
   31.27743};
   grae = new TGraphAsymmErrors(220,h_data_Lc_fx3002,h_data_Lc_fy3002,h_data_Lc_felx3002,h_data_Lc_fehx3002,h_data_Lc_fely3002,h_data_Lc_fehy3002);
   grae->SetName("h_data_Lc");
   grae->SetTitle("Histogram of data_Lc_plot__Lambdacp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_dabe7e0__2 = new TH1D("frame_dabe7e0__2","A RooPlot of \"#it{m(#font[12]{pK}^{#minus}#pi^{+})} [MeV/#font[12]{c}^{2}]\"",100,2230,2340);
   frame_dabe7e0__2->SetBinContent(1,31308.56);
   frame_dabe7e0__2->SetMaximum(31308.56);
   frame_dabe7e0__2->SetEntries(1);
   frame_dabe7e0__2->SetDirectory(0);
   frame_dabe7e0__2->SetStats(0);
   frame_dabe7e0__2->SetLineWidth(2);
   frame_dabe7e0__2->SetMarkerStyle(20);
   frame_dabe7e0__2->GetXaxis()->SetTitle("#it{m(#font[12]{pK}^{#minus}#pi^{+})} [MeV/#font[12]{c}^{2}]");
   frame_dabe7e0__2->GetXaxis()->SetLabelFont(132);
   frame_dabe7e0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_dabe7e0__2->GetXaxis()->SetLabelSize(0.06);
   frame_dabe7e0__2->GetXaxis()->SetTitleSize(0.072);
   frame_dabe7e0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_dabe7e0__2->GetXaxis()->SetTitleFont(132);
   frame_dabe7e0__2->GetYaxis()->SetTitle("Candidates / (0.5 MeV/#font[12]{c}^{2})");
   frame_dabe7e0__2->GetYaxis()->SetMoreLogLabels();
   frame_dabe7e0__2->GetYaxis()->SetNdivisions(3000510);
   frame_dabe7e0__2->GetYaxis()->SetLabelFont(132);
   frame_dabe7e0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_dabe7e0__2->GetYaxis()->SetLabelSize(0.06);
   frame_dabe7e0__2->GetYaxis()->SetTitleSize(0.072);
   frame_dabe7e0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_dabe7e0__2->GetYaxis()->SetTitleFont(132);
   frame_dabe7e0__2->GetZaxis()->SetLabelFont(132);
   frame_dabe7e0__2->GetZaxis()->SetLabelSize(0.06);
   frame_dabe7e0__2->GetZaxis()->SetTitleSize(0.072);
   frame_dabe7e0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_dabe7e0__2->GetZaxis()->SetTitleFont(132);
   frame_dabe7e0__2->Draw("AXISSAME");
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig4a.C <==
void LambdacppipDm_GaussianXXMeV_pValue()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Apr  8 12:09:17 2024) by ROOT version 6.24/08
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1500,1500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-143.018,-6.388421,698.2641,0.4077715);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.17);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph0_fy3[149] = {
   1,
   1,
   0.6522102,
   0.4379825,
   1,
   1,
   1,
   0.5278973,
   1,
   0.6522102,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.6522102,
   1,
   1,
   0.5278973,
   1,
   1,
   0.6522102,
   1,
   1,
   1,
   0.3720293,
   0.6522102,
   1,
   0.5278973,
   0.6522102,
   1,
   0.6522102,
   0.5278973,
   1,
   1,
   0.6522102,
   0.5278973,
   0.4379825,
   0.272698,
   0.6522102,
   1,
   1,
   0.4379825,
   0.1572992,
   0.08326452,
   0.006528056,
   0.0007350591,
   0.04550026,
   0.272698,
   0.04550026,
   0.007277674,
   0.0001640978,
   0.0004296932,
   0.01430588,
   0.05134833,
   0.272698,
   0.6522102,
   0.4379825,
   0.07349771,
   0.08326452,
   0.1214565,
   0.05134833,
   0.08326452,
   0.1572992,
   1,
   1,
   1,
   0.6522102,
   0.09444823,
   0.1572992,
   0.3720293,
   0.3173105,
   0.2369854,
   0.4379825,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.5278973,
   0.4379825,
   1,
   1,
   1,
   1,
   1,
   1,
   0.3720293,
   0.3173105,
   0.6522102,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.6522102,
   0.272698,
   0.2056819,
   0.3173105,
   1,
   1,
   0.3173105,
   0.04034956,
   0.008150972,
   0.01430588,
   0.06525821,
   0.1067584,
   0.1067584,
   0.1572992,
   0.3720293,
   1,
   0.6522102,
   0.5278973,
   0.6522102,
   1,
   1,
   1,
   0.6522102,
   0.6522102,
   1,
   0.6522102,
   0.3720293,
   0.1377313,
   0.04034956};
   TGraph *graph = new TGraph(149,Graph0_fx3,Graph0_fy3);
   graph->SetName("Graph0");
   graph->SetTitle(" ");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerColor(4);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph03 = new TH1F("Graph_Graph03"," ",149,0,656.2);
   Graph_Graph03->SetMinimum(5e-06);
   Graph_Graph03->SetMaximum(1);
   Graph_Graph03->SetDirectory(0);
   Graph_Graph03->SetStats(0);
   Graph_Graph03->SetLineWidth(2);
   Graph_Graph03->SetMarkerStyle(20);
   Graph_Graph03->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}#font[12]{D}^{#minus})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#Lambda_{#font[12]{c}}^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#pi^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#font[12]{D}^{#minus})} [MeV/#font[12]{c}^{2}]");
   Graph_Graph03->GetXaxis()->SetNdivisions(505);
   Graph_Graph03->GetXaxis()->SetLabelFont(132);
   Graph_Graph03->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph03->GetXaxis()->SetTitleOffset(1.15);
   Graph_Graph03->GetXaxis()->SetTitleFont(132);
   Graph_Graph03->GetYaxis()->SetTitle("Local #font[12]{p}-Value");
   Graph_Graph03->GetYaxis()->SetLabelFont(132);
   Graph_Graph03->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph03->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph03->GetYaxis()->SetTitleFont(132);
   Graph_Graph03->GetZaxis()->SetLabelFont(132);
   Graph_Graph03->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph03);
   
   TLatex *   tex = new TLatex(597,0.16,"1#sigma");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(4);
      tex = new TLatex(597,0.025,"2#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(5);
      tex = new TLatex(597,0.0015,"3#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(6);
      tex = new TLatex(597,3e-05,"4#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(7);
   graph->Draw("al");
   TLine *line = new TLine(5,0.16,597,0.16);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,0.025,597,0.025);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,0.0015,597,0.0015);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,3e-05,597,3e-05);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4b.C <==
void LambdacppipDm_Voigtian05MeV_pValue()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Apr  8 12:14:16 2024) by ROOT version 6.24/08
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1500,1500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-143.018,-6.388421,698.2641,0.4077715);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.17);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph0_fy3[149] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.6522102,
   0.6522102,
   0.6522102,
   0.5278973,
   0.6522102,
   1,
   1,
   0.6522102,
   0.5278973,
   0.3720293,
   0.3173105,
   0.6522102,
   1,
   1,
   0.3173105,
   0.1067584,
   0.02534732,
   0.001748087,
   0.0004770953,
   0.005233667,
   0.02254632,
   0.006528056,
   0.0004770953,
   3.03075e-05,
   5.690017e-05,
   0.001129921,
   0.01142208,
   0.08326452,
   0.2369854,
   0.1572992,
   0.05134833,
   0.05134833,
   0.06525821,
   0.04550026,
   0.06525821,
   0.1800908,
   0.6522102,
   1,
   1,
   0.6522102,
   0.2056819,
   0.2369854,
   0.3173105,
   0.272698,
   0.272698,
   0.5278973,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.6522102,
   0.4379825,
   0.6522102,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.6522102,
   0.3720293,
   0.3173105,
   0.4379825,
   1,
   0.6522102,
   0.2369854,
   0.04034956,
   0.01142208,
   0.01430588,
   0.03194283,
   0.05772529,
   0.08326452,
   0.1572992,
   0.3720293,
   1,
   0.6522102,
   0.5278973,
   0.6522102,
   1,
   1,
   0.6522102,
   0.6522102,
   0.6522102,
   0.6522102,
   0.4379825,
   0.272698,
   0.1067584,
   0.04034956};
   TGraph *graph = new TGraph(149,Graph0_fx3,Graph0_fy3);
   graph->SetName("Graph0");
   graph->SetTitle(" ");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerColor(4);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph03 = new TH1F("Graph_Graph03"," ",149,0,656.2);
   Graph_Graph03->SetMinimum(5e-06);
   Graph_Graph03->SetMaximum(1);
   Graph_Graph03->SetDirectory(0);
   Graph_Graph03->SetStats(0);
   Graph_Graph03->SetLineWidth(2);
   Graph_Graph03->SetMarkerStyle(20);
   Graph_Graph03->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}#font[12]{D}^{#minus})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#Lambda_{#font[12]{c}}^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#pi^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#font[12]{D}^{#minus})} [MeV/#font[12]{c}^{2}]");
   Graph_Graph03->GetXaxis()->SetNdivisions(505);
   Graph_Graph03->GetXaxis()->SetLabelFont(132);
   Graph_Graph03->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph03->GetXaxis()->SetTitleOffset(1.15);
   Graph_Graph03->GetXaxis()->SetTitleFont(132);
   Graph_Graph03->GetYaxis()->SetTitle("Local #font[12]{p}-Value");
   Graph_Graph03->GetYaxis()->SetLabelFont(132);
   Graph_Graph03->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph03->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph03->GetYaxis()->SetTitleFont(132);
   Graph_Graph03->GetZaxis()->SetLabelFont(132);
   Graph_Graph03->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph03);
   
   TLatex *   tex = new TLatex(597,0.16,"1#sigma");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(4);
      tex = new TLatex(597,0.025,"2#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(5);
      tex = new TLatex(597,0.0015,"3#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(6);
      tex = new TLatex(597,3e-05,"4#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(7);
   graph->Draw("al");
   TLine *line = new TLine(5,0.16,597,0.16);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,0.025,597,0.025);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,0.0015,597,0.0015);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,3e-05,597,3e-05);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4c.C <==
void LambdacppipDm_Voigtian10MeV_pValue()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Apr  8 12:14:48 2024) by ROOT version 6.24/08
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1500,1500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-143.018,-6.388421,698.2641,0.4077715);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.17);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph0_fy3[149] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.6522102,
   0.6522102,
   0.6522102,
   0.6522102,
   1,
   1,
   0.6522102,
   0.4379825,
   0.3720293,
   0.3720293,
   0.5278973,
   1,
   0.6522102,
   0.2369854,
   0.07349771,
   0.01018893,
   0.0009111189,
   0.0002794827,
   0.0006589643,
   0.001402029,
   0.0004770953,
   5.132752e-05,
   8.612337e-06,
   1.454052e-05,
   0.0001828106,
   0.002416023,
   0.02254632,
   0.05772529,
   0.05134833,
   0.02851141,
   0.02851141,
   0.03194283,
   0.03194283,
   0.05772529,
   0.1572992,
   0.5278973,
   1,
   1,
   0.6522102,
   0.3173105,
   0.3173105,
   0.3173105,
   0.272698,
   0.3173105,
   0.5278973,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.6522102,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.5278973,
   0.4379825,
   0.6522102,
   1,
   0.5278973,
   0.1800908,
   0.04550026,
   0.01605468,
   0.01605468,
   0.02534732,
   0.04034956,
   0.07349771,
   0.1377313,
   0.3173105,
   0.6522102,
   0.6522102,
   0.5278973,
   0.6522102,
   0.6522102,
   0.6522102,
   0.6522102,
   0.5278973,
   0.5278973,
   0.4379825,
   0.3173105,
   0.1800908,
   0.08326452,
   0.03597187};
   TGraph *graph = new TGraph(149,Graph0_fx3,Graph0_fy3);
   graph->SetName("Graph0");
   graph->SetTitle(" ");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerColor(4);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph03 = new TH1F("Graph_Graph03"," ",149,0,656.2);
   Graph_Graph03->SetMinimum(5e-06);
   Graph_Graph03->SetMaximum(1);
   Graph_Graph03->SetDirectory(0);
   Graph_Graph03->SetStats(0);
   Graph_Graph03->SetLineWidth(2);
   Graph_Graph03->SetMarkerStyle(20);
   Graph_Graph03->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}#font[12]{D}^{#minus})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#Lambda_{#font[12]{c}}^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#pi^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#font[12]{D}^{#minus})} [MeV/#font[12]{c}^{2}]");
   Graph_Graph03->GetXaxis()->SetNdivisions(505);
   Graph_Graph03->GetXaxis()->SetLabelFont(132);
   Graph_Graph03->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph03->GetXaxis()->SetTitleOffset(1.15);
   Graph_Graph03->GetXaxis()->SetTitleFont(132);
   Graph_Graph03->GetYaxis()->SetTitle("Local #font[12]{p}-Value");
   Graph_Graph03->GetYaxis()->SetLabelFont(132);
   Graph_Graph03->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph03->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph03->GetYaxis()->SetTitleFont(132);
   Graph_Graph03->GetZaxis()->SetLabelFont(132);
   Graph_Graph03->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph03);
   
   TLatex *   tex = new TLatex(597,0.16,"1#sigma");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(4);
      tex = new TLatex(597,0.025,"2#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(5);
      tex = new TLatex(597,0.0015,"3#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(6);
      tex = new TLatex(597,3e-05,"4#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(7);
   graph->Draw("al");
   TLine *line = new TLine(5,0.16,597,0.16);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,0.025,597,0.025);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,0.0015,597,0.0015);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,3e-05,597,3e-05);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4d.C <==
void LambdacppipDm_Voigtian15MeV_pValue()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Apr  8 12:15:22 2024) by ROOT version 6.24/08
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1500,1500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-143.018,-6.388421,698.2641,0.4077715);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.17);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph0_fy3[149] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.6522102,
   0.6522102,
   0.6522102,
   0.6522102,
   1,
   1,
   0.6522102,
   0.4379825,
   0.3720293,
   0.3720293,
   0.5278973,
   0.6522102,
   0.4379825,
   0.1800908,
   0.04034956,
   0.005233667,
   0.0005320055,
   0.000147925,
   0.0001328044,
   0.0001328044,
   5.132752e-05,
   1.060938e-05,
   3.355783e-06,
   5.654994e-06,
   4.611302e-05,
   0.0005933023,
   0.004677735,
   0.01430588,
   0.01794447,
   0.01605468,
   0.01605468,
   0.02015479,
   0.02534732,
   0.05134833,
   0.1377313,
   0.3720293,
   0.6522102,
   1,
   0.5278973,
   0.3720293,
   0.3720293,
   0.3720293,
   0.3173105,
   0.3720293,
   0.5278973,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.6522102,
   0.6522102,
   0.6522102,
   1,
   0.5278973,
   0.1800908,
   0.05134833,
   0.02254632,
   0.02015479,
   0.02534732,
   0.03597187,
   0.06525821,
   0.1377313,
   0.272698,
   0.5278973,
   0.6522102,
   0.5278973,
   0.5278973,
   0.6522102,
   0.5278973,
   0.5278973,
   0.4379825,
   0.3720293,
   0.3173105,
   0.2369854,
   0.1377313,
   0.07349771,
   0.03194283};
   TGraph *graph = new TGraph(149,Graph0_fx3,Graph0_fy3);
   graph->SetName("Graph0");
   graph->SetTitle(" ");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerColor(4);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph03 = new TH1F("Graph_Graph03"," ",149,0,656.2);
   Graph_Graph03->SetMinimum(5e-06);
   Graph_Graph03->SetMaximum(1);
   Graph_Graph03->SetDirectory(0);
   Graph_Graph03->SetStats(0);
   Graph_Graph03->SetLineWidth(2);
   Graph_Graph03->SetMarkerStyle(20);
   Graph_Graph03->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}#font[12]{D}^{#minus})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#Lambda_{#font[12]{c}}^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#pi^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#font[12]{D}^{#minus})} [MeV/#font[12]{c}^{2}]");
   Graph_Graph03->GetXaxis()->SetNdivisions(505);
   Graph_Graph03->GetXaxis()->SetLabelFont(132);
   Graph_Graph03->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph03->GetXaxis()->SetTitleOffset(1.15);
   Graph_Graph03->GetXaxis()->SetTitleFont(132);
   Graph_Graph03->GetYaxis()->SetTitle("Local #font[12]{p}-Value");
   Graph_Graph03->GetYaxis()->SetLabelFont(132);
   Graph_Graph03->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph03->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph03->GetYaxis()->SetTitleFont(132);
   Graph_Graph03->GetZaxis()->SetLabelFont(132);
   Graph_Graph03->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph03);
   
   TLatex *   tex = new TLatex(597,0.16,"1#sigma");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(4);
      tex = new TLatex(597,0.025,"2#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(5);
      tex = new TLatex(597,0.0015,"3#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(6);
      tex = new TLatex(597,3e-05,"4#sigma");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   graph->GetListOfFunctions()->Add(7);
   graph->Draw("al");
   TLine *line = new TLine(5,0.16,597,0.16);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,0.025,597,0.025);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,0.0015,597,0.0015);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5,3e-05,597,3e-05);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig5a.C <==
void LambdacppipDm_GaussianXXMeV_UpperLimit()
{
//=========Macro generated from canvas: c3/c3
//=========  (Mon Apr  8 12:09:17 2024) by ROOT version 6.24/08
   TCanvas *c3 = new TCanvas("c3", "c3",0,0,1500,1500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(-143.018,-0.0005256487,698.2641,0.005006945);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.17);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.06);
   c3->SetBottomMargin(0.16);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph0_fy1[149] = {
   0.000509907,
   0.000509907,
   0.000742436,
   0.000783795,
   0.000709507,
   0.000700182,
   0.00100476,
   0.00125478,
   0.000887265,
   0.00120786,
   0.00137033,
   0.00100282,
   0.00122643,
   0.000977359,
   0.000997619,
   0.000942371,
   0.00125461,
   0.00154891,
   0.00139338,
   0.00199412,
   0.00192692,
   0.00139747,
   0.00167435,
   0.00164128,
   0.00185337,
   0.00205156,
   0.00197855,
   0.0015558,
   0.00162341,
   0.00260813,
   0.00239726,
   0.00197757,
   0.00252637,
   0.00239319,
   0.00209124,
   0.00225249,
   0.00255138,
   0.00246338,
   0.00226945,
   0.00268212,
   0.00294555,
   0.00304242,
   0.0031223,
   0.00278428,
   0.00231383,
   0.00230087,
   0.00259371,
   0.00321314,
   0.00373352,
   0.00415511,
   0.00412777,
   0.00379273,
   0.00352095,
   0.00391542,
   0.00419989,
   0.00418697,
   0.0041573,
   0.00402193,
   0.00386683,
   0.00347906,
   0.00292754,
   0.00311283,
   0.00348138,
   0.00361577,
   0.00384125,
   0.00403792,
   0.0038463,
   0.00354835,
   0.00298742,
   0.00240673,
   0.0024608,
   0.00322001,
   0.00374852,
   0.00380009,
   0.00315294,
   0.00282693,
   0.00304643,
   0.00322252,
   0.00290369,
   0.00244974,
   0.00227759,
   0.00223184,
   0.0023723,
   0.00280614,
   0.0031145,
   0.00282387,
   0.00238105,
   0.0023473,
   0.00241096,
   0.0022548,
   0.00199335,
   0.00176056,
   0.00173822,
   0.00195885,
   0.0023137,
   0.0027682,
   0.00316914,
   0.00325725,
   0.0029687,
   0.0024666,
   0.00198216,
   0.00172701,
   0.00182208,
   0.0023031,
   0.00291687,
   0.0030747,
   0.00286551,
   0.00271972,
   0.00269702,
   0.00257942,
   0.00245971,
   0.00255044,
   0.00270056,
   0.00258219,
   0.00231963,
   0.00220308,
   0.00225249,
   0.00236648,
   0.00248065,
   0.00275497,
   0.0031223,
   0.00332936,
   0.00342077,
   0.00338518,
   0.00308177,
   0.00276233,
   0.00301785,
   0.00362726,
   0.00405269,
   0.00424999,
   0.00419855,
   0.00409202,
   0.00405035,
   0.00383696,
   0.0034021,
   0.00312983,
   0.0031606,
   0.00320359,
   0.00310837,
   0.00302242,
   0.00303979,
   0.00305387,
   0.00303139,
   0.00298355,
   0.00295008,
   0.00307322,
   0.00338714,
   0.00376124,
   0.00398765};
   TGraph *graph = new TGraph(149,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("95% CL UL");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","95% CL UL",149,0,656.2);
   Graph_Graph01->SetMinimum(0.0003595662);
   Graph_Graph01->SetMaximum(0.004674989);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetLineWidth(2);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}#font[12]{D}^{#minus})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#Lambda_{#font[12]{c}}^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#pi^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#font[12]{D}^{#minus})} [MeV/#font[12]{c}^{2}]");
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1.15);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetTitle("Upper Limit on #it{R(#Lambda_{c}^{+})}");
   Graph_Graph01->GetYaxis()->SetMoreLogLabels();
   Graph_Graph01->GetYaxis()->SetNdivisions(3000510);
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph01->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("al");
   
   Double_t Graph1_fx2[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph1_fy2[149] = {
   0.000399518,
   0.000399518,
   0.000602372,
   0.000640042,
   0.000565004,
   0.000546286,
   0.000814877,
   0.00106152,
   0.000710219,
   0.000986407,
   0.00113001,
   0.000799036,
   0.00100684,
   0.000782043,
   0.000797679,
   0.000728393,
   0.00100217,
   0.00128149,
   0.0011167,
   0.00166088,
   0.00160691,
   0.00113568,
   0.00138939,
   0.0013345,
   0.00151668,
   0.00169888,
   0.00162754,
   0.0012493,
   0.00130345,
   0.00223482,
   0.0020163,
   0.00161792,
   0.00212971,
   0.00199741,
   0.00171677,
   0.00186966,
   0.00213922,
   0.00204009,
   0.00186009,
   0.00226844,
   0.00251258,
   0.00262835,
   0.00273037,
   0.00234957,
   0.00189735,
   0.00188248,
   0.00216289,
   0.00275607,
   0.00327207,
   0.00384343,
   0.00387589,
   0.00346681,
   0.00307021,
   0.00349874,
   0.00389005,
   0.00394755,
   0.00391912,
   0.00371345,
   0.00352425,
   0.00307982,
   0.00248417,
   0.00272953,
   0.00319942,
   0.00330318,
   0.00341181,
   0.00361513,
   0.00348692,
   0.00318782,
   0.00252268,
   0.00195283,
   0.00199741,
   0.00275384,
   0.00340238,
   0.00339515,
   0.00266068,
   0.00238105,
   0.00257224,
   0.002735,
   0.00240673,
   0.00200282,
   0.00184465,
   0.00181736,
   0.00193231,
   0.00231623,
   0.00264306,
   0.00234933,
   0.00192118,
   0.00190718,
   0.00195435,
   0.00181517,
   0.00158669,
   0.0013834,
   0.00137165,
   0.00155492,
   0.00186661,
   0.00230586,
   0.00273848,
   0.00283894,
   0.00250498,
   0.00200282,
   0.00157884,
   0.00135683,
   0.00144474,
   0.00186165,
   0.00244947,
   0.0025985,
   0.00238345,
   0.00223511,
   0.00221942,
   0.00210611,
   0.00199618,
   0.00210051,
   0.00223463,
   0.00211886,
   0.00187252,
   0.00176841,
   0.00181875,
   0.00190555,
   0.00201444,
   0.00227521,
   0.00268823,
   0.00298977,
   0.00308746,
   0.00299515,
   0.00259917,
   0.0022691,
   0.00254344,
   0.00319167,
   0.00363004,
   0.00381801,
   0.00373936,
   0.00364244,
   0.00360086,
   0.00335115,
   0.00289898,
   0.00262262,
   0.00270401,
   0.00278542,
   0.00266546,
   0.00254806,
   0.00256493,
   0.00260414,
   0.0026035,
   0.00256606,
   0.00253123,
   0.00264314,
   0.00298266,
   0.00341316,
   0.00366726};
   graph = new TGraph(149,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("90% CL UL");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","90% CL UL",149,0,656.2);
   Graph_Graph12->SetMinimum(4.47148e-05);
   Graph_Graph12->SetMaximum(0.004302353);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetLineWidth(2);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1.5);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetMoreLogLabels();
   Graph_Graph12->GetYaxis()->SetNdivisions(3000510);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   
   TLegend *leg = new TLegend(0.7,0.2,0.9,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1);
   TLegendEntry *entry=leg->AddEntry("NULL"," ","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextAlign(22);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","95% CL","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","90% CL","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/Fig5b.C <==
void LambdacppipDm_Voigtian05MeV_UpperLimit()
{
//=========Macro generated from canvas: c3/c3
//=========  (Mon Apr  8 12:14:16 2024) by ROOT version 6.24/08
   TCanvas *c3 = new TCanvas("c3", "c3",0,0,1500,1500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(-143.018,-0.0005842395,698.2641,0.005554892);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.17);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.06);
   c3->SetBottomMargin(0.16);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph0_fy1[149] = {
   0.000561156,
   0.000640154,
   0.00077163,
   0.000854084,
   0.000901397,
   0.00093483,
   0.00120786,
   0.00151668,
   0.00136193,
   0.00151344,
   0.00162549,
   0.00143042,
   0.00139758,
   0.00126196,
   0.00124002,
   0.00125743,
   0.00156565,
   0.00187956,
   0.00200571,
   0.00242109,
   0.00236291,
   0.00209235,
   0.00220976,
   0.0022861,
   0.00248367,
   0.00265449,
   0.00255909,
   0.00226056,
   0.00239388,
   0.0029944,
   0.00303979,
   0.00294456,
   0.0032117,
   0.00320192,
   0.00305124,
   0.00315321,
   0.00332293,
   0.00325534,
   0.0032031,
   0.00343809,
   0.00365123,
   0.00370193,
   0.00364593,
   0.00350029,
   0.00329865,
   0.00335361,
   0.00373106,
   0.00423227,
   0.00457419,
   0.0046802,
   0.00463564,
   0.00451493,
   0.00452484,
   0.00464625,
   0.00471504,
   0.00468529,
   0.00461354,
   0.00451992,
   0.00433393,
   0.00403744,
   0.00373043,
   0.00366946,
   0.00377993,
   0.00399456,
   0.00432091,
   0.00444275,
   0.00427878,
   0.00399351,
   0.00368674,
   0.00337013,
   0.00341113,
   0.00380452,
   0.00407972,
   0.00417656,
   0.00393487,
   0.00367703,
   0.00370244,
   0.00370537,
   0.00343373,
   0.00307219,
   0.00287293,
   0.00283459,
   0.00294956,
   0.00321473,
   0.00334077,
   0.00316727,
   0.0028867,
   0.00277472,
   0.00272102,
   0.00255285,
   0.00232336,
   0.00213952,
   0.00213174,
   0.00233007,
   0.00267327,
   0.00305351,
   0.00332708,
   0.00338085,
   0.00319492,
   0.00280552,
   0.00239705,
   0.00218742,
   0.00227901,
   0.00270299,
   0.00319153,
   0.00338085,
   0.00331167,
   0.0031956,
   0.00310455,
   0.00297152,
   0.00287155,
   0.0028923,
   0.00294047,
   0.00287328,
   0.00271632,
   0.00264115,
   0.00267198,
   0.00277929,
   0.00294248,
   0.00316636,
   0.00338204,
   0.00351777,
   0.00358407,
   0.00360771,
   0.00354753,
   0.00350996,
   0.00375999,
   0.00409596,
   0.00436263,
   0.00452744,
   0.00457296,
   0.00452988,
   0.00445436,
   0.00430143,
   0.00401563,
   0.00373577,
   0.00359277,
   0.00353211,
   0.00348901,
   0.00345888,
   0.00343678,
   0.00341316,
   0.00336618,
   0.00334114,
   0.00337004,
   0.00349627,
   0.0037371,
   0.00402373,
   0.00424763};
   TGraph *graph = new TGraph(149,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("95% CL UL");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","95% CL UL",149,0,656.2);
   Graph_Graph01->SetMinimum(0.0003980214);
   Graph_Graph01->SetMaximum(0.005186544);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetLineWidth(2);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}#font[12]{D}^{#minus})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#Lambda_{#font[12]{c}}^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#pi^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#font[12]{D}^{#minus})} [MeV/#font[12]{c}^{2}]");
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1.15);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetTitle("Upper Limit on #it{R(#Lambda_{c}^{+})}");
   Graph_Graph01->GetYaxis()->SetMoreLogLabels();
   Graph_Graph01->GetYaxis()->SetNdivisions(3000510);
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph01->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("al");
   
   Double_t Graph1_fx2[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph1_fy2[149] = {
   0.000442246,
   0.000495541,
   0.000617762,
   0.000675721,
   0.000723717,
   0.000739415,
   0.00096464,
   0.00124281,
   0.0010937,
   0.00122005,
   0.00131581,
   0.00113001,
   0.00111099,
   0.000995154,
   0.000963367,
   0.000987358,
   0.00124357,
   0.00151992,
   0.00161828,
   0.00199513,
   0.00193261,
   0.0016948,
   0.00180572,
   0.00186165,
   0.00202976,
   0.00219138,
   0.00208837,
   0.00181593,
   0.00194409,
   0.00253946,
   0.00256988,
   0.00243738,
   0.00270686,
   0.00268895,
   0.00254105,
   0.00264303,
   0.00280168,
   0.0027412,
   0.0027087,
   0.00296975,
   0.00321138,
   0.00328045,
   0.00324665,
   0.00304356,
   0.00276776,
   0.00280778,
   0.00319705,
   0.00376529,
   0.00421866,
   0.0044075,
   0.00436026,
   0.00421141,
   0.00419519,
   0.00434623,
   0.00445193,
   0.00442785,
   0.00436084,
   0.00422827,
   0.00402351,
   0.00369254,
   0.00337296,
   0.00336618,
   0.00350174,
   0.00368774,
   0.00395689,
   0.00407871,
   0.00391086,
   0.00361966,
   0.00321561,
   0.00282438,
   0.00285803,
   0.00332343,
   0.00367672,
   0.00372626,
   0.00339175,
   0.00314663,
   0.00316864,
   0.00315303,
   0.00287064,
   0.00252646,
   0.00234711,
   0.00230999,
   0.00241572,
   0.00265935,
   0.00281341,
   0.00262824,
   0.00235347,
   0.00225082,
   0.00220662,
   0.00204564,
   0.00184007,
   0.00168612,
   0.00168454,
   0.00186661,
   0.00216689,
   0.0025585,
   0.00286664,
   0.00291446,
   0.00268492,
   0.00228155,
   0.001909,
   0.00172353,
   0.00180816,
   0.00218544,
   0.00266372,
   0.00284398,
   0.00276376,
   0.00264413,
   0.00255044,
   0.00242339,
   0.00234564,
   0.00237571,
   0.00242946,
   0.002354,
   0.00219231,
   0.00212896,
   0.00216028,
   0.00225002,
   0.00240171,
   0.00264642,
   0.00295751,
   0.00314824,
   0.00322979,
   0.00319334,
   0.00303337,
   0.00294907,
   0.00324138,
   0.00365004,
   0.00396859,
   0.00416258,
   0.00420044,
   0.00414739,
   0.00404655,
   0.00384224,
   0.00351357,
   0.00322102,
   0.00313207,
   0.00310188,
   0.00304814,
   0.00299389,
   0.00297774,
   0.00297023,
   0.00296668,
   0.00294944,
   0.00297271,
   0.00310667,
   0.00336541,
   0.00367766,
   0.00391005};
   graph = new TGraph(149,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("90% CL UL");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","90% CL UL",149,0,656.2);
   Graph_Graph12->SetMinimum(4.12776e-05);
   Graph_Graph12->SetMaximum(0.004852898);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetLineWidth(2);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1.5);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetMoreLogLabels();
   Graph_Graph12->GetYaxis()->SetNdivisions(3000510);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/Fig5c.C <==
void LambdacppipDm_Voigtian10MeV_UpperLimit()
{
//=========Macro generated from canvas: c3/c3
//=========  (Mon Apr  8 12:14:48 2024) by ROOT version 6.24/08
   TCanvas *c3 = new TCanvas("c3", "c3",0,0,1500,1500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(-143.018,-0.0005622597,698.2641,0.005726131);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.17);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.06);
   c3->SetBottomMargin(0.16);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph0_fy1[149] = {
   0.000620911,
   0.000698736,
   0.000800481,
   0.000893349,
   0.000963367,
   0.00103737,
   0.00125363,
   0.00149002,
   0.00153208,
   0.00163069,
   0.00168775,
   0.0016109,
   0.00153335,
   0.00144349,
   0.00141682,
   0.00148628,
   0.00173622,
   0.00203811,
   0.00226872,
   0.00253938,
   0.0025721,
   0.00249855,
   0.00257819,
   0.00269413,
   0.00285872,
   0.00298033,
   0.0029227,
   0.00280243,
   0.00292673,
   0.00324432,
   0.00338031,
   0.0034617,
   0.00363054,
   0.00368267,
   0.00365469,
   0.00372294,
   0.00378778,
   0.00376339,
   0.00373874,
   0.00385768,
   0.00398185,
   0.00401424,
   0.00398018,
   0.00393854,
   0.00394169,
   0.00407396,
   0.00435972,
   0.00462319,
   0.00477662,
   0.00484519,
   0.00482904,
   0.00481256,
   0.00481205,
   0.00483688,
   0.00486257,
   0.00484653,
   0.00481376,
   0.00473201,
   0.00458743,
   0.00435801,
   0.00411039,
   0.00400294,
   0.00406912,
   0.00427676,
   0.00450418,
   0.00457335,
   0.00449498,
   0.00431347,
   0.00412267,
   0.00397548,
   0.00398883,
   0.00416896,
   0.00433195,
   0.00438994,
   0.00428336,
   0.00413811,
   0.00407821,
   0.00401257,
   0.00380746,
   0.0035524,
   0.00336646,
   0.0033002,
   0.00336556,
   0.00348136,
   0.00351018,
   0.00338254,
   0.00319526,
   0.0030672,
   0.00296139,
   0.0027958,
   0.00259004,
   0.00246133,
   0.00246733,
   0.00263263,
   0.00291144,
   0.00320088,
   0.00338885,
   0.00343464,
   0.00331108,
   0.00304857,
   0.00275017,
   0.0025978,
   0.00268987,
   0.00301754,
   0.00337379,
   0.00355494,
   0.00355821,
   0.00348503,
   0.0033757,
   0.00324726,
   0.00314695,
   0.00313302,
   0.00313712,
   0.00310018,
   0.0030311,
   0.00298687,
   0.00303351,
   0.00312545,
   0.00326942,
   0.00342191,
   0.00356534,
   0.0036605,
   0.00373223,
   0.00381436,
   0.00389294,
   0.00401127,
   0.00418588,
   0.00436874,
   0.00453943,
   0.00465276,
   0.00469226,
   0.00469127,
   0.00463167,
   0.00452147,
   0.00434511,
   0.00412099,
   0.00392178,
   0.00380793,
   0.00375753,
   0.0037184,
   0.00368808,
   0.00363458,
   0.00359076,
   0.00358683,
   0.00362895,
   0.00375266,
   0.00397228,
   0.00423346,
   0.0044354};
   TGraph *graph = new TGraph(149,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("95% CL UL");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","95% CL UL",149,0,656.2);
   Graph_Graph01->SetMinimum(0.0004438827);
   Graph_Graph01->SetMaximum(0.005348827);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetLineWidth(2);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}#font[12]{D}^{#minus})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#Lambda_{#font[12]{c}}^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#pi^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#font[12]{D}^{#minus})} [MeV/#font[12]{c}^{2}]");
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1.15);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetTitle("Upper Limit on #it{R(#Lambda_{c}^{+})}");
   Graph_Graph01->GetYaxis()->SetMoreLogLabels();
   Graph_Graph01->GetYaxis()->SetNdivisions(3000510);
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph01->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("al");
   
   Double_t Graph1_fx2[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph1_fy2[149] = {
   0.000493203,
   0.000544962,
   0.000629804,
   0.000706651,
   0.000758698,
   0.000816029,
   0.000993702,
   0.0011837,
   0.00122053,
   0.00130074,
   0.00135107,
   0.0012742,
   0.00120672,
   0.00113339,
   0.00111352,
   0.00116277,
   0.00137086,
   0.00162429,
   0.00182766,
   0.00206944,
   0.00208186,
   0.00201458,
   0.00209621,
   0.00219366,
   0.00233833,
   0.00245133,
   0.00239352,
   0.00226375,
   0.00239337,
   0.00272812,
   0.00286523,
   0.0029158,
   0.00308563,
   0.00312909,
   0.00309344,
   0.00316147,
   0.00324283,
   0.00321401,
   0.00323006,
   0.0033839,
   0.00354356,
   0.00359134,
   0.00355973,
   0.0034836,
   0.00342067,
   0.00354753,
   0.00388388,
   0.00425774,
   0.00451365,
   0.0046093,
   0.00461146,
   0.00457032,
   0.00456861,
   0.0046188,
   0.00465351,
   0.00463821,
   0.00458239,
   0.00447953,
   0.00429126,
   0.00402674,
   0.00377173,
   0.0036818,
   0.0037577,
   0.00394433,
   0.00417324,
   0.00424421,
   0.00414474,
   0.00392875,
   0.00367169,
   0.00345663,
   0.00346906,
   0.00368743,
   0.00389294,
   0.00395152,
   0.00379092,
   0.00361934,
   0.0035424,
   0.00346189,
   0.00322941,
   0.00294907,
   0.00277305,
   0.00271581,
   0.00277133,
   0.00290247,
   0.00294221,
   0.002814,
   0.00262397,
   0.00249536,
   0.00239653,
   0.00223824,
   0.00207338,
   0.00195195,
   0.00196478,
   0.00211408,
   0.0023769,
   0.00267689,
   0.0028917,
   0.00292981,
   0.00277024,
   0.00248417,
   0.00220204,
   0.00205912,
   0.00213597,
   0.00244085,
   0.00279311,
   0.00298442,
   0.00297618,
   0.00289127,
   0.00278832,
   0.00266722,
   0.00259338,
   0.00257897,
   0.00259983,
   0.00254415,
   0.00245915,
   0.00241443,
   0.00245345,
   0.00254534,
   0.00269094,
   0.00290249,
   0.00311229,
   0.00325459,
   0.00333854,
   0.00336457,
   0.00336522,
   0.00345054,
   0.00368839,
   0.00394695,
   0.00416319,
   0.00431109,
   0.00437151,
   0.00435174,
   0.00427473,
   0.00412197,
   0.00387831,
   0.00362636,
   0.0034569,
   0.00336908,
   0.00331788,
   0.00327474,
   0.00324672,
   0.00322595,
   0.00320994,
   0.00320933,
   0.00326079,
   0.00338789,
   0.00360849,
   0.00386703,
   0.00409128};
   graph = new TGraph(149,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("90% CL UL");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","90% CL UL",149,0,656.2);
   Graph_Graph12->SetMinimum(7.717228e-05);
   Graph_Graph12->SetMaximum(0.005069541);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetLineWidth(2);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1.5);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetMoreLogLabels();
   Graph_Graph12->GetYaxis()->SetNdivisions(3000510);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/Fig5d.C <==
void LambdacppipDm_Voigtian15MeV_UpperLimit()
{
//=========Macro generated from canvas: c3/c3
//=========  (Mon Apr  8 12:15:21 2024) by ROOT version 6.24/08
   TCanvas *c3 = new TCanvas("c3", "c3",0,0,1500,1500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(-143.018,-0.0005252928,698.2641,0.005772838);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.17);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.06);
   c3->SetBottomMargin(0.16);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph0_fy1[149] = {
   0.000688847,
   0.000757555,
   0.000833542,
   0.000926371,
   0.00100296,
   0.00110689,
   0.00127335,
   0.00146277,
   0.0015808,
   0.00166765,
   0.0017134,
   0.00167685,
   0.00163002,
   0.00157003,
   0.00157719,
   0.00166366,
   0.00186521,
   0.00212849,
   0.0023779,
   0.00259391,
   0.00269008,
   0.00272083,
   0.00281331,
   0.00294898,
   0.00309461,
   0.0031821,
   0.00318496,
   0.00316857,
   0.00326681,
   0.00345401,
   0.00360345,
   0.00374106,
   0.00388159,
   0.00395333,
   0.00398622,
   0.00403749,
   0.00406582,
   0.00406594,
   0.00406933,
   0.00412581,
   0.00420276,
   0.00422909,
   0.00423651,
   0.00425351,
   0.00431783,
   0.00444607,
   0.00461473,
   0.00475917,
   0.0048528,
   0.00488697,
   0.00489558,
   0.00488721,
   0.00489558,
   0.00490421,
   0.00490421,
   0.0049045,
   0.00487956,
   0.00482133,
   0.00472308,
   0.00457192,
   0.00439673,
   0.00429355,
   0.00434596,
   0.00447678,
   0.0046084,
   0.00465518,
   0.00460621,
   0.00450788,
   0.00438277,
   0.00431233,
   0.00430992,
   0.00438463,
   0.00447484,
   0.00450534,
   0.00445332,
   0.0043539,
   0.0042873,
   0.00420044,
   0.00404584,
   0.0038589,
   0.00370673,
   0.00363877,
   0.00364593,
   0.00368267,
   0.00365018,
   0.00355136,
   0.00339428,
   0.00326679,
   0.00313933,
   0.00299286,
   0.00283686,
   0.00274049,
   0.00274557,
   0.00287745,
   0.00308158,
   0.00329181,
   0.00342776,
   0.00346522,
   0.0033967,
   0.00321642,
   0.00302012,
   0.00293314,
   0.00301897,
   0.00325545,
   0.0035153,
   0.00366101,
   0.00369224,
   0.00364632,
   0.00356208,
   0.00346245,
   0.00337484,
   0.00332028,
   0.00331673,
   0.00329451,
   0.00325725,
   0.00327006,
   0.00331004,
   0.00339183,
   0.00350466,
   0.00362006,
   0.00371243,
   0.00379675,
   0.00388722,
   0.00400727,
   0.00414157,
   0.00428326,
   0.00441581,
   0.00452935,
   0.00462844,
   0.00471063,
   0.00474324,
   0.00474241,
   0.00470818,
   0.00464019,
   0.00452233,
   0.00435069,
   0.00417446,
   0.00404616,
   0.00396349,
   0.00391691,
   0.0038716,
   0.00381952,
   0.00377639,
   0.00378024,
   0.00382542,
   0.00396597,
   0.00416783,
   0.00438845,
   0.00456661};
   TGraph *graph = new TGraph(149,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("95% CL UL");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","95% CL UL",149,0,656.2);
   Graph_Graph01->SetMinimum(0.0004824081);
   Graph_Graph01->SetMaximum(0.00539495);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetLineWidth(2);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}#font[12]{D}^{#minus})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#Lambda_{#font[12]{c}}^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#pi^{+})#kern[0.2]{#minus}#kern[-1.0]{ }#font[12]{m}(#font[12]{D}^{#minus})} [MeV/#font[12]{c}^{2}]");
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1.15);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetTitle("Upper Limit on #it{R(#Lambda_{c}^{+})}");
   Graph_Graph01->GetYaxis()->SetMoreLogLabels();
   Graph_Graph01->GetYaxis()->SetNdivisions(3000510);
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph01->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("al");
   
   Double_t Graph1_fx2[149] = {
   5,
   9,
   13,
   17,
   21,
   25,
   29,
   33,
   37,
   41,
   45,
   49,
   53,
   57,
   61,
   65,
   69,
   73,
   77,
   81,
   85,
   89,
   93,
   97,
   101,
   105,
   109,
   113,
   117,
   121,
   125,
   129,
   133,
   137,
   141,
   145,
   149,
   153,
   157,
   161,
   165,
   169,
   173,
   177,
   181,
   185,
   189,
   193,
   197,
   201,
   205,
   209,
   213,
   217,
   221,
   225,
   229,
   233,
   237,
   241,
   245,
   249,
   253,
   257,
   261,
   265,
   269,
   273,
   277,
   281,
   285,
   289,
   293,
   297,
   301,
   305,
   309,
   313,
   317,
   321,
   325,
   329,
   333,
   337,
   341,
   345,
   349,
   353,
   357,
   361,
   365,
   369,
   373,
   377,
   381,
   385,
   389,
   393,
   397,
   401,
   405,
   409,
   413,
   417,
   421,
   425,
   429,
   433,
   437,
   441,
   445,
   449,
   453,
   457,
   461,
   465,
   469,
   473,
   477,
   481,
   485,
   489,
   493,
   497,
   501,
   505,
   509,
   513,
   517,
   521,
   525,
   529,
   533,
   537,
   541,
   545,
   549,
   553,
   557,
   561,
   565,
   569,
   573,
   577,
   581,
   585,
   589,
   593,
   597};
   Double_t Graph1_fy2[149] = {
   0.000536009,
   0.000586947,
   0.000654878,
   0.000722419,
   0.000782043,
   0.000868341,
   0.000996677,
   0.00115592,
   0.00124716,
   0.00132123,
   0.00135005,
   0.00132341,
   0.00127335,
   0.00123342,
   0.00123066,
   0.0013029,
   0.00147281,
   0.00169309,
   0.00189826,
   0.00208422,
   0.00216619,
   0.00220151,
   0.00228736,
   0.00239711,
   0.0025244,
   0.00261136,
   0.00261402,
   0.00258847,
   0.00268809,
   0.00290675,
   0.00306409,
   0.00318151,
   0.00332067,
   0.00339217,
   0.00342497,
   0.00348474,
   0.00352246,
   0.00353474,
   0.00356955,
   0.00365645,
   0.00376252,
   0.0038086,
   0.0038086,
   0.00379309,
   0.00384711,
   0.00399659,
   0.00424081,
   0.00447022,
   0.00461505,
   0.00469226,
   0.00470137,
   0.00469312,
   0.00470137,
   0.00471837,
   0.0047271,
   0.00471941,
   0.0046786,
   0.00459722,
   0.00445339,
   0.00426194,
   0.00405015,
   0.00396464,
   0.00399702,
   0.0041398,
   0.00429084,
   0.00433338,
   0.00426876,
   0.00413128,
   0.00396245,
   0.00383666,
   0.00384093,
   0.00394098,
   0.0040544,
   0.00408152,
   0.00399485,
   0.00386563,
   0.00377402,
   0.00365912,
   0.00347762,
   0.00325678,
   0.0031053,
   0.00302041,
   0.00303453,
   0.00306993,
   0.00305614,
   0.00294949,
   0.00280037,
   0.00267054,
   0.00255036,
   0.00241147,
   0.00227003,
   0.00218104,
   0.00219313,
   0.00232554,
   0.00251798,
   0.0027433,
   0.00290443,
   0.00293973,
   0.00283082,
   0.00262802,
   0.00244026,
   0.00234524,
   0.00242327,
   0.00265288,
   0.00290704,
   0.00307151,
   0.00310132,
   0.00304416,
   0.00294956,
   0.00284991,
   0.00278171,
   0.00275353,
   0.00274049,
   0.00270686,
   0.00267054,
   0.00266543,
   0.00270526,
   0.00279673,
   0.00292142,
   0.00308177,
   0.00324407,
   0.00336593,
   0.00344507,
   0.00353006,
   0.00362098,
   0.00377347,
   0.00395649,
   0.00413343,
   0.00428113,
   0.00439261,
   0.00444827,
   0.00443737,
   0.0043855,
   0.00426626,
   0.00409798,
   0.00388873,
   0.00371393,
   0.00359697,
   0.00352671,
   0.00347347,
   0.00343785,
   0.00340796,
   0.00338661,
   0.00340384,
   0.00346203,
   0.00359146,
   0.00379905,
   0.00403214,
   0.00423262};
   graph = new TGraph(149,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("90% CL UL");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(7);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","90% CL UL",149,0,656.2);
   Graph_Graph12->SetMinimum(0.0001168999);
   Graph_Graph12->SetMaximum(0.005146209);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetLineWidth(2);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.052);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1.5);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetMoreLogLabels();
   Graph_Graph12->GetYaxis()->SetNdivisions(3000510);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.052);
   Graph_Graph12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/Fig6.C <==
void Fig6()
{
//=========Macro generated from canvas: c3/c3
//=========  (Mon Apr  8 11:52:51 2024) by ROOT version 6.20/06
   TCanvas *c3 = new TCanvas("c3", "c3",70,64,1610,986);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(-112.3457,-19.83525,690.1235,104.1351);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.06);
   c3->SetBottomMargin(0.16);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   TH1D *frame_2d682970__1 = new TH1D("frame_2d682970__1"," ",100,0,650);
   frame_2d682970__1->SetBinContent(1,96.69683);
   frame_2d682970__1->SetMaximum(96.69683);
   frame_2d682970__1->SetEntries(1);
   frame_2d682970__1->SetDirectory(0);
   frame_2d682970__1->SetStats(0);
   frame_2d682970__1->SetLineWidth(2);
   frame_2d682970__1->SetMarkerStyle(20);
   frame_2d682970__1->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}D^{#minus}) #minus m(#Lambda_{#font[12]{c}}^{+}) #minus m(#pi^{+}) #minus m(D^{#minus})} [MeV/#font[12]{c}^{2}]");
   frame_2d682970__1->GetXaxis()->SetNdivisions(505);
   frame_2d682970__1->GetXaxis()->SetLabelFont(132);
   frame_2d682970__1->GetXaxis()->SetLabelOffset(0.01);
   frame_2d682970__1->GetXaxis()->SetLabelSize(0.06);
   frame_2d682970__1->GetXaxis()->SetTitleSize(0.072);
   frame_2d682970__1->GetXaxis()->SetTitleOffset(0.95);
   frame_2d682970__1->GetXaxis()->SetTitleFont(132);
   frame_2d682970__1->GetYaxis()->SetTitle("Candidates / (6.5 MeV/#font[12]{c}^{2})");
   frame_2d682970__1->GetYaxis()->SetLabelFont(132);
   frame_2d682970__1->GetYaxis()->SetLabelOffset(0.01);
   frame_2d682970__1->GetYaxis()->SetLabelSize(0.06);
   frame_2d682970__1->GetYaxis()->SetTitleSize(0.072);
   frame_2d682970__1->GetYaxis()->SetTitleOffset(0.95);
   frame_2d682970__1->GetYaxis()->SetTitleFont(132);
   frame_2d682970__1->GetZaxis()->SetLabelFont(132);
   frame_2d682970__1->GetZaxis()->SetLabelSize(0.06);
   frame_2d682970__1->GetZaxis()->SetTitleSize(0.072);
   frame_2d682970__1->GetZaxis()->SetTitleOffset(1.2);
   frame_2d682970__1->GetZaxis()->SetTitleFont(132);
   frame_2d682970__1->Draw("FUNC");
   
   Double_t h_sigData_fx3001[100] = {
   3.25,
   9.75,
   16.25,
   22.75,
   29.25,
   35.75,
   42.25,
   48.75,
   55.25,
   61.75,
   68.25,
   74.75,
   81.25,
   87.75,
   94.25,
   100.75,
   107.25,
   113.75,
   120.25,
   126.75,
   133.25,
   139.75,
   146.25,
   152.75,
   159.25,
   165.75,
   172.25,
   178.75,
   185.25,
   191.75,
   198.25,
   204.75,
   211.25,
   217.75,
   224.25,
   230.75,
   237.25,
   243.75,
   250.25,
   256.75,
   263.25,
   269.75,
   276.25,
   282.75,
   289.25,
   295.75,
   302.25,
   308.75,
   315.25,
   321.75,
   328.25,
   334.75,
   341.25,
   347.75,
   354.25,
   360.75,
   367.25,
   373.75,
   380.25,
   386.75,
   393.25,
   399.75,
   406.25,
   412.75,
   419.25,
   425.75,
   432.25,
   438.75,
   445.25,
   451.75,
   458.25,
   464.75,
   471.25,
   477.75,
   484.25,
   490.75,
   497.25,
   503.75,
   510.25,
   516.75,
   523.25,
   529.75,
   536.25,
   542.75,
   549.25,
   555.75,
   562.25,
   568.75,
   575.25,
   581.75,
   588.25,
   594.75,
   601.25,
   607.75,
   614.25,
   620.75,
   627.25,
   633.75,
   640.25,
   646.75};
   Double_t h_sigData_fy3001[100] = {
   0,
   2,
   4,
   5,
   11,
   12,
   18,
   14,
   19,
   17,
   18,
   26,
   34,
   29,
   32,
   33,
   37,
   32,
   44,
   39,
   50,
   42,
   42,
   53,
   48,
   49,
   55,
   50,
   48,
   52,
   58,
   82,
   52,
   72,
   75,
   68,
   67,
   53,
   63,
   62,
   68,
   60,
   63,
   47,
   60,
   65,
   54,
   58,
   56,
   54,
   46,
   49,
   64,
   47,
   55,
   49,
   46,
   40,
   48,
   58,
   49,
   59,
   43,
   37,
   52,
   58,
   41,
   55,
   43,
   51,
   48,
   42,
   44,
   43,
   53,
   48,
   54,
   42,
   47,
   60,
   46,
   56,
   51,
   42,
   48,
   44,
   46,
   45,
   41,
   38,
   44,
   50,
   53,
   42,
   46,
   46,
   48,
   44,
   52,
   44};
   Double_t h_sigData_felx3001[100] = {
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25};
   Double_t h_sigData_fely3001[100] = {
   0,
   1.291815,
   1.914339,
   2.159691,
   3.265579,
   3.415266,
   4.202887,
   3.6965,
   4.320219,
   4.082184,
   4.202887,
   5.066015,
   5.802128,
   5.353932,
   5.627135,
   5.715302,
   6.055143,
   5.627135,
   6.60794,
   6.218102,
   7.047337,
   6.454831,
   6.454831,
   7.257065,
   6.903979,
   6.976026,
   7.39358,
   7.047337,
   6.903979,
   7.187836,
   7.593751,
   9.036884,
   7.187836,
   8.465529,
   8.640903,
   8.225883,
   8.164873,
   7.257065,
   7.916129,
   7.852713,
   8.225883,
   7.724317,
   7.916129,
   6.831172,
   7.724317,
   8.041463,
   7.32564,
   7.593751,
   7.4609,
   7.32564,
   6.757581,
   6.976026,
   7.979042,
   6.831172,
   7.39358,
   6.976026,
   6.757581,
   6.298,
   6.903979,
   7.593751,
   6.976026,
   7.659312,
   6.531834,
   6.055143,
   7.187836,
   7.593751,
   6.376898,
   7.39358,
   6.531834,
   7.117933,
   6.903979,
   6.454831,
   6.60794,
   6.531834,
   7.257065,
   6.903979,
   7.32564,
   6.454831,
   6.831172,
   7.724317,
   6.757581,
   7.4609,
   7.117933,
   6.454831,
   6.903979,
   6.60794,
   6.757581,
   6.683179,
   6.376898,
   6.137163,
   6.60794,
   7.047337,
   7.257065,
   6.454831,
   6.757581,
   6.757581,
   6.903979,
   6.60794,
   7.187836,
   6.60794};
   Double_t h_sigData_fehx3001[100] = {
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25};
   Double_t h_sigData_fehy3001[100] = {
   1.147874,
   2.63786,
   3.162753,
   3.382473,
   4.416521,
   4.559819,
   5.321007,
   4.830381,
   5.435196,
   5.203719,
   5.321007,
   6.164324,
   6.888101,
   6.44702,
   6.715753,
   6.802567,
   7.137555,
   6.715753,
   7.68351,
   7.298372,
   8.118225,
   7.53218,
   7.53218,
   8.325916,
   7.97633,
   8.047634,
   8.461166,
   8.118225,
   7.97633,
   8.257346,
   8.659564,
   10.09222,
   8.257346,
   9.524592,
   9.698771,
   9.28666,
   9.226102,
   8.325916,
   8.979274,
   8.916365,
   9.28666,
   8.789023,
   8.979274,
   7.904289,
   8.789023,
   9.103628,
   8.39385,
   8.659564,
   8.527879,
   8.39385,
   7.831489,
   8.047634,
   9.041691,
   7.904289,
   8.461166,
   8.047634,
   7.831489,
   7.377261,
   7.97633,
   8.659564,
   8.047634,
   8.724565,
   7.608278,
   7.137555,
   8.257346,
   8.659564,
   7.455185,
   8.461166,
   7.608278,
   8.188122,
   7.97633,
   7.53218,
   7.68351,
   7.608278,
   8.325916,
   7.97633,
   8.39385,
   7.53218,
   7.904289,
   8.789023,
   7.831489,
   8.527879,
   8.188122,
   7.53218,
   7.97633,
   7.68351,
   7.831489,
   7.757905,
   7.455185,
   7.218484,
   7.68351,
   8.118225,
   8.325916,
   7.53218,
   7.831489,
   7.831489,
   7.97633,
   7.68351,
   8.257346,
   7.68351};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_sigData_fx3001,h_sigData_fy3001,h_sigData_felx3001,h_sigData_fehx3001,h_sigData_fely3001,h_sigData_fehy3001);
   grae->SetName("h_sigData");
   grae->SetTitle("Histogram of sigData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sigData3001 = new TH1F("Graph_h_sigData3001","Histogram of sigData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sigData3001->SetMinimum(0);
   Graph_h_sigData3001->SetMaximum(101.3014);
   Graph_h_sigData3001->SetDirectory(0);
   Graph_h_sigData3001->SetStats(0);
   Graph_h_sigData3001->SetLineWidth(2);
   Graph_h_sigData3001->SetMarkerStyle(20);
   Graph_h_sigData3001->GetXaxis()->SetNdivisions(505);
   Graph_h_sigData3001->GetXaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3001->GetXaxis()->SetTitleFont(132);
   Graph_h_sigData3001->GetYaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3001->GetYaxis()->SetTitleFont(132);
   Graph_h_sigData3001->GetZaxis()->SetLabelFont(132);
   Graph_h_sigData3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sigData3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sigData3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sigData3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sigData3001);
   
   grae->Draw("p");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fx1[131] = {
   -6.5,
   -6.5,
   0,
   6.5,
   13,
   19.5,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   195,
   198.25,
   201.5,
   204.75,
   206.375,
   208,
   209.625,
   211.25,
   212.875,
   214.5,
   216.125,
   217.75,
   219.375,
   221,
   221.8125,
   222.625,
   223.4375,
   224.25,
   225.0625,
   225.875,
   226.6875,
   227.5,
   228.3125,
   229.125,
   230.75,
   234,
   235.625,
   237.25,
   238.875,
   240.5,
   242.125,
   243.75,
   247,
   250.25,
   253.5,
   260,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fy1[131] = {
   0,
   0.03397431,
   0.03397431,
   3.138184,
   6.113221,
   8.963155,
   11.69195,
   14.30346,
   16.80145,
   19.18957,
   21.47139,
   23.6504,
   25.72999,
   27.71348,
   29.60413,
   31.40513,
   33.11962,
   34.75072,
   36.30152,
   37.7751,
   39.17462,
   40.50331,
   41.76455,
   42.96202,
   44.09983,
   45.1828,
   46.21696,
   47.21032,
   48.17441,
   49.12722,
   50.09942,
   51.14878,
   52.39733,
   53.17555,
   54.14165,
   55.41815,
   56.23473,
   57.21923,
   58.42066,
   59.8962,
   61.70368,
   63.88454,
   66.43521,
   69.27093,
   72.19602,
   74.90336,
   76.05958,
   77.022,
   77.74988,
   78.21146,
   78.38687,
   78.27003,
   77.86923,
   77.20632,
   76.31465,
   75.23605,
   72.70606,
   67.37342,
   65.05703,
   63.11346,
   61.54161,
   60.29796,
   59.32431,
   58.56399,
   57.50048,
   56.83437,
   56.40729,
   55.94508,
   55.74472,
   55.66154,
   55.63079,
   55.62046,
   55.61354,
   55.60057,
   55.57612,
   55.53708,
   55.48167,
   55.40899,
   55.31864,
   55.21061,
   55.08507,
   54.94237,
   54.78296,
   54.60734,
   54.41607,
   54.20972,
   53.98889,
   53.75418,
   53.50618,
   53.24549,
   52.9727,
   52.68837,
   52.39309,
   52.08739,
   51.77181,
   51.44689,
   51.11312,
   50.77101,
   50.42104,
   50.06367,
   49.69935,
   49.32853,
   48.95161,
   48.56902,
   48.18114,
   47.78837,
   47.39106,
   46.98958,
   46.58426,
   46.17544,
   45.76345,
   45.34858,
   44.93114,
   44.5114,
   44.08965,
   43.66616,
   43.24117,
   42.81493,
   42.38767,
   41.95963,
   41.53103,
   41.10206,
   40.67293,
   40.24384,
   39.81497,
   39.38649,
   38.95857,
   38.53138,
   38.53138,
   0,
   38.53138};
   TGraph *graph = new TGraph(131,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fx1,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]_fy1);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1","Projection of weighted sum of RS components",131,-72.8,722.8);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMaximum(86.22556);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBmodel_signal_TOScOmodel_signal_TIScB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[model_signal_TOS,model_signal_TIS]1);
   
   graph->Draw("l");
   
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fx2[155] = {
   -6.5,
   -6.5,
   0,
   6.5,
   13,
   19.5,
   26,
   32.5,
   39,
   45.5,
   52,
   58.5,
   65,
   71.5,
   78,
   84.5,
   91,
   97.5,
   104,
   110.5,
   117,
   123.5,
   130,
   136.5,
   143,
   149.5,
   156,
   162.5,
   169,
   175.5,
   182,
   188.5,
   191.75,
   195,
   198.25,
   199.875,
   201.5,
   203.125,
   204.75,
   206.375,
   207.1875,
   208,
   208.8125,
   209.625,
   210.4375,
   211.25,
   212.0625,
   212.875,
   213.6875,
   214.5,
   215.3125,
   216.125,
   216.9375,
   217.75,
   219.375,
   220.1875,
   221,
   221.8125,
   222.625,
   223.4375,
   224.25,
   225.0625,
   225.875,
   226.6875,
   227.5,
   228.3125,
   229.125,
   229.9375,
   230.75,
   232.375,
   233.1875,
   234,
   234.8125,
   235.625,
   236.4375,
   237.25,
   238.0625,
   238.875,
   239.6875,
   240.5,
   241.3125,
   242.125,
   243.75,
   245.375,
   247,
   248.625,
   250.25,
   251.875,
   253.5,
   256.75,
   260,
   263.25,
   266.5,
   273,
   279.5,
   286,
   292.5,
   299,
   305.5,
   312,
   318.5,
   325,
   331.5,
   338,
   344.5,
   351,
   357.5,
   364,
   370.5,
   377,
   383.5,
   390,
   396.5,
   403,
   409.5,
   416,
   422.5,
   429,
   435.5,
   442,
   448.5,
   455,
   461.5,
   468,
   474.5,
   481,
   487.5,
   494,
   500.5,
   507,
   513.5,
   520,
   526.5,
   533,
   539.5,
   546,
   552.5,
   559,
   565.5,
   572,
   578.5,
   585,
   591.5,
   598,
   604.5,
   611,
   617.5,
   624,
   630.5,
   637,
   643.5,
   650,
   650,
   656.5,
   656.5};
   Double_t simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fy2[155] = {
   0,
   0.03397431,
   0.03397431,
   0.03602528,
   0.03826772,
   0.04072622,
   0.04342946,
   0.04641102,
   0.04971047,
   0.05337466,
   0.05745937,
   0.06203151,
   0.06717182,
   0.07297847,
   0.07957179,
   0.08710054,
   0.0957504,
   0.1057555,
   0.1174143,
   0.1311123,
   0.1473542,
   0.166811,
   0.1903903,
   0.2193437,
   0.2554368,
   0.3012231,
   0.3605081,
   0.4391627,
   0.5466275,
   0.6988646,
   0.9245871,
   1.279648,
   1.538675,
   1.884235,
   2.358788,
   2.664923,
   3.033126,
   3.480456,
   4.029567,
   4.710429,
   5.112072,
   5.562067,
   6.066859,
   6.633451,
   7.269238,
   7.981733,
   8.778136,
   9.66472,
   10.64602,
   11.72383,
   12.89606,
   14.15548,
   15.48862,
   16.87485,
   19.68627,
   21.03393,
   22.28258,
   23.38426,
   24.29279,
   24.96743,
   25.37642,
   25.49989,
   25.33174,
   24.88026,
   24.16731,
   23.22623,
   22.09884,
   20.83185,
   19.47315,
   16.65917,
   15.27946,
   13.95651,
   12.70979,
   11.55177,
   10.48878,
   9.522245,
   8.649884,
   7.86683,
   7.166618,
   6.541967,
   5.985357,
   5.489438,
   4.65255,
   3.983083,
   3.442761,
   3.002241,
   2.639357,
   2.337417,
   2.083802,
   1.685318,
   1.390409,
   1.166299,
   0.9921245,
   0.7429907,
   0.5770098,
   0.4609586,
   0.3766684,
   0.3135334,
   0.2650284,
   0.2269615,
   0.1965404,
   0.1718474,
   0.1515303,
   0.1346133,
   0.1203782,
   0.1082867,
   0.09792928,
   0.08898951,
   0.08122007,
   0.07442527,
   0.06844869,
   0.06316404,
   0.05846852,
   0.05427772,
   0.05052181,
   0.04714264,
   0.04409147,
   0.04132718,
   0.03881492,
   0.03652494,
   0.03443178,
   0.03251352,
   0.0307512,
   0.02912836,
   0.02763068,
   0.02624559,
   0.0249621,
   0.0237705,
   0.02266223,
   0.02162969,
   0.02066614,
   0.01976557,
   0.01892261,
   0.01813245,
   0.01739076,
   0.01669366,
   0.01603765,
   0.01541956,
   0.01483653,
   0.01428595,
   0.01376545,
   0.0132729,
   0.01280631,
   0.0123639,
   0.01194402,
   0.01154518,
   0.01116598,
   0.01080517,
   0.01046156,
   0.01013409,
   0.00982175,
   0.009523635,
   0.009523635,
   0,
   0.009523635};
   graph = new TGraph(155,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fx2,simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]_fy2);
   graph->SetName("simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2 = new TH1F("Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2","Projection of weighted sum of RS components",155,-72.8,722.8);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMinimum(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMaximum(28.04988);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetDirectory(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetStats(0);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetLineWidth(2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->SetMarkerStyle(20);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetNdivisions(505);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetXaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetYaxis()->SetTitleFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetLabelFont(132);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_simPdf_NormoBOmegacst0_M_thr_correctedcB_CompoBvoigt_sigcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_simPdf_Norm[Omegacst0_M_thr_corrected]_Comp[voigt_sig]2);
   
   graph->Draw("l");
   
   Double_t h_sigData_fx3002[100] = {
   3.25,
   9.75,
   16.25,
   22.75,
   29.25,
   35.75,
   42.25,
   48.75,
   55.25,
   61.75,
   68.25,
   74.75,
   81.25,
   87.75,
   94.25,
   100.75,
   107.25,
   113.75,
   120.25,
   126.75,
   133.25,
   139.75,
   146.25,
   152.75,
   159.25,
   165.75,
   172.25,
   178.75,
   185.25,
   191.75,
   198.25,
   204.75,
   211.25,
   217.75,
   224.25,
   230.75,
   237.25,
   243.75,
   250.25,
   256.75,
   263.25,
   269.75,
   276.25,
   282.75,
   289.25,
   295.75,
   302.25,
   308.75,
   315.25,
   321.75,
   328.25,
   334.75,
   341.25,
   347.75,
   354.25,
   360.75,
   367.25,
   373.75,
   380.25,
   386.75,
   393.25,
   399.75,
   406.25,
   412.75,
   419.25,
   425.75,
   432.25,
   438.75,
   445.25,
   451.75,
   458.25,
   464.75,
   471.25,
   477.75,
   484.25,
   490.75,
   497.25,
   503.75,
   510.25,
   516.75,
   523.25,
   529.75,
   536.25,
   542.75,
   549.25,
   555.75,
   562.25,
   568.75,
   575.25,
   581.75,
   588.25,
   594.75,
   601.25,
   607.75,
   614.25,
   620.75,
   627.25,
   633.75,
   640.25,
   646.75};
   Double_t h_sigData_fy3002[100] = {
   0,
   2,
   4,
   5,
   11,
   12,
   18,
   14,
   19,
   17,
   18,
   26,
   34,
   29,
   32,
   33,
   37,
   32,
   44,
   39,
   50,
   42,
   42,
   53,
   48,
   49,
   55,
   50,
   48,
   52,
   58,
   82,
   52,
   72,
   75,
   68,
   67,
   53,
   63,
   62,
   68,
   60,
   63,
   47,
   60,
   65,
   54,
   58,
   56,
   54,
   46,
   49,
   64,
   47,
   55,
   49,
   46,
   40,
   48,
   58,
   49,
   59,
   43,
   37,
   52,
   58,
   41,
   55,
   43,
   51,
   48,
   42,
   44,
   43,
   53,
   48,
   54,
   42,
   47,
   60,
   46,
   56,
   51,
   42,
   48,
   44,
   46,
   45,
   41,
   38,
   44,
   50,
   53,
   42,
   46,
   46,
   48,
   44,
   52,
   44};
   Double_t h_sigData_felx3002[100] = {
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25};
   Double_t h_sigData_fely3002[100] = {
   0,
   1.291815,
   1.914339,
   2.159691,
   3.265579,
   3.415266,
   4.202887,
   3.6965,
   4.320219,
   4.082184,
   4.202887,
   5.066015,
   5.802128,
   5.353932,
   5.627135,
   5.715302,
   6.055143,
   5.627135,
   6.60794,
   6.218102,
   7.047337,
   6.454831,
   6.454831,
   7.257065,
   6.903979,
   6.976026,
   7.39358,
   7.047337,
   6.903979,
   7.187836,
   7.593751,
   9.036884,
   7.187836,
   8.465529,
   8.640903,
   8.225883,
   8.164873,
   7.257065,
   7.916129,
   7.852713,
   8.225883,
   7.724317,
   7.916129,
   6.831172,
   7.724317,
   8.041463,
   7.32564,
   7.593751,
   7.4609,
   7.32564,
   6.757581,
   6.976026,
   7.979042,
   6.831172,
   7.39358,
   6.976026,
   6.757581,
   6.298,
   6.903979,
   7.593751,
   6.976026,
   7.659312,
   6.531834,
   6.055143,
   7.187836,
   7.593751,
   6.376898,
   7.39358,
   6.531834,
   7.117933,
   6.903979,
   6.454831,
   6.60794,
   6.531834,
   7.257065,
   6.903979,
   7.32564,
   6.454831,
   6.831172,
   7.724317,
   6.757581,
   7.4609,
   7.117933,
   6.454831,
   6.903979,
   6.60794,
   6.757581,
   6.683179,
   6.376898,
   6.137163,
   6.60794,
   7.047337,
   7.257065,
   6.454831,
   6.757581,
   6.757581,
   6.903979,
   6.60794,
   7.187836,
   6.60794};
   Double_t h_sigData_fehx3002[100] = {
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25,
   3.25};
   Double_t h_sigData_fehy3002[100] = {
   1.147874,
   2.63786,
   3.162753,
   3.382473,
   4.416521,
   4.559819,
   5.321007,
   4.830381,
   5.435196,
   5.203719,
   5.321007,
   6.164324,
   6.888101,
   6.44702,
   6.715753,
   6.802567,
   7.137555,
   6.715753,
   7.68351,
   7.298372,
   8.118225,
   7.53218,
   7.53218,
   8.325916,
   7.97633,
   8.047634,
   8.461166,
   8.118225,
   7.97633,
   8.257346,
   8.659564,
   10.09222,
   8.257346,
   9.524592,
   9.698771,
   9.28666,
   9.226102,
   8.325916,
   8.979274,
   8.916365,
   9.28666,
   8.789023,
   8.979274,
   7.904289,
   8.789023,
   9.103628,
   8.39385,
   8.659564,
   8.527879,
   8.39385,
   7.831489,
   8.047634,
   9.041691,
   7.904289,
   8.461166,
   8.047634,
   7.831489,
   7.377261,
   7.97633,
   8.659564,
   8.047634,
   8.724565,
   7.608278,
   7.137555,
   8.257346,
   8.659564,
   7.455185,
   8.461166,
   7.608278,
   8.188122,
   7.97633,
   7.53218,
   7.68351,
   7.608278,
   8.325916,
   7.97633,
   8.39385,
   7.53218,
   7.904289,
   8.789023,
   7.831489,
   8.527879,
   8.188122,
   7.53218,
   7.97633,
   7.68351,
   7.831489,
   7.757905,
   7.455185,
   7.218484,
   7.68351,
   8.118225,
   8.325916,
   7.53218,
   7.831489,
   7.831489,
   7.97633,
   7.68351,
   8.257346,
   7.68351};
   grae = new TGraphAsymmErrors(100,h_sigData_fx3002,h_sigData_fy3002,h_sigData_felx3002,h_sigData_fehx3002,h_sigData_fely3002,h_sigData_fehy3002);
   grae->SetName("h_sigData");
   grae->SetTitle("Histogram of sigData_plot__Omegacst0_M_thr_corrected");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_sigData3002 = new TH1F("Graph_h_sigData3002","Histogram of sigData_plot__Omegacst0_M_thr_corrected",100,0,715);
   Graph_h_sigData3002->SetMinimum(0);
   Graph_h_sigData3002->SetMaximum(101.3014);
   Graph_h_sigData3002->SetDirectory(0);
   Graph_h_sigData3002->SetStats(0);
   Graph_h_sigData3002->SetLineWidth(2);
   Graph_h_sigData3002->SetMarkerStyle(20);
   Graph_h_sigData3002->GetXaxis()->SetNdivisions(505);
   Graph_h_sigData3002->GetXaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3002->GetXaxis()->SetTitleFont(132);
   Graph_h_sigData3002->GetYaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_sigData3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_sigData3002->GetYaxis()->SetTitleFont(132);
   Graph_h_sigData3002->GetZaxis()->SetLabelFont(132);
   Graph_h_sigData3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_sigData3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_sigData3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_sigData3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_sigData3002);
   
   grae->Draw("p");
   
   TH1D *frame_2d682970__2 = new TH1D("frame_2d682970__2"," ",100,0,650);
   frame_2d682970__2->SetBinContent(1,96.69683);
   frame_2d682970__2->SetMaximum(96.69683);
   frame_2d682970__2->SetEntries(1);
   frame_2d682970__2->SetDirectory(0);
   frame_2d682970__2->SetStats(0);
   frame_2d682970__2->SetLineWidth(2);
   frame_2d682970__2->SetMarkerStyle(20);
   frame_2d682970__2->GetXaxis()->SetTitle("#it{m(#Lambda_{#font[12]{c}}^{+}#pi^{+}D^{#minus}) #minus m(#Lambda_{#font[12]{c}}^{+}) #minus m(#pi^{+}) #minus m(D^{#minus})} [MeV/#font[12]{c}^{2}]");
   frame_2d682970__2->GetXaxis()->SetNdivisions(505);
   frame_2d682970__2->GetXaxis()->SetLabelFont(132);
   frame_2d682970__2->GetXaxis()->SetLabelOffset(0.01);
   frame_2d682970__2->GetXaxis()->SetLabelSize(0.06);
   frame_2d682970__2->GetXaxis()->SetTitleSize(0.072);
   frame_2d682970__2->GetXaxis()->SetTitleOffset(0.95);
   frame_2d682970__2->GetXaxis()->SetTitleFont(132);
   frame_2d682970__2->GetYaxis()->SetTitle("Candidates / (6.5 MeV/#font[12]{c}^{2})");
   frame_2d682970__2->GetYaxis()->SetLabelFont(132);
   frame_2d682970__2->GetYaxis()->SetLabelOffset(0.01);
   frame_2d682970__2->GetYaxis()->SetLabelSize(0.06);
   frame_2d682970__2->GetYaxis()->SetTitleSize(0.072);
   frame_2d682970__2->GetYaxis()->SetTitleOffset(0.95);
   frame_2d682970__2->GetYaxis()->SetTitleFont(132);
   frame_2d682970__2->GetZaxis()->SetLabelFont(132);
   frame_2d682970__2->GetZaxis()->SetLabelSize(0.06);
   frame_2d682970__2->GetZaxis()->SetTitleSize(0.072);
   frame_2d682970__2->GetZaxis()->SetTitleOffset(1.2);
   frame_2d682970__2->GetZaxis()->SetTitleFont(132);
   frame_2d682970__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.72,0.8,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1);
   TLegendEntry *entry=leg->AddEntry("NULL"," ","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextAlign(22);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","Data","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","Total fit","l");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

